NLO Effects for Doubly Heavy Baryon in QCD Sum Rules

With the QCD sum rules approach, we study the newly discovered doubly heavy baryon $\Xi_{cc}^{++}$. We analytically calculate the next-to-leading order (NLO) contribution to the perturbative part of $J^{P} = \frac{1}{2}^{+}$ baryon current with two identical heavy quarks, and then reanalyze the mass of $\Xi_{cc}^{++}$ at the NLO level. We find that the NLO correction significantly improves both scheme dependence and scale dependence, whereas it is hard to control these theoretical uncertainties at leading order. With the NLO contribution, the baryon mass is estimated to be $m_{\Xi_{cc}^{++}} = 3.66_{-0.10}^{+0.08} \text{~GeV}$, which is consistent with the LHCb measurement.

==> anc/nlo-result.m <==
rho11MSbar = -(Gstrong^2*q^4*(-1 + v)^2*(93 - 1974*v - 4143*v^2 - 3288*v^3 - 550*v^4 + 3628*v^5 + 2506*v^6 + 2312*v^7 + 969*v^8 + 346*v^9 + 101*v^10 - 3546*theta*Conjugate[theta] - 45972*theta*v*Conjugate[theta] - 66114*theta*v^2*Conjugate[theta] - 52560*theta*v^3*Conjugate[theta] - 43508*theta*v^4*Conjugate[theta] - 8536*theta*v^5*Conjugate[theta] - 4564*theta*v^6*Conjugate[theta] + 2288*theta*v^7*Conjugate[theta] + 974*theta*v^8*Conjugate[theta] + 332*theta*v^9*Conjugate[theta] + 22*theta*v^10*Conjugate[theta])*GoncharovPolyLog[{0, 0}, 1 - v])/(24576*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*v^2*(-3*v^4 + v^6 + 12*theta*Conjugate[theta] - 18*theta*v^2*Conjugate[theta] - 8*theta*v^4*Conjugate[theta] + 2*theta*v^6*Conjugate[theta])*GoncharovPolyLog[{1, 0}, 1 - v])/(192*Pi^6) + (Gstrong^2*q^4*v^2*(-3*v^4 + v^6 + 12*theta*Conjugate[theta] - 18*theta*v^2*Conjugate[theta] - 8*theta*v^4*Conjugate[theta] + 2*theta*v^6*Conjugate[theta])*GoncharovPolyLog[{1, 2}, 1 - v])/(192*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 0, 1}, 1 - v])/(2048*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 0, 2}, 1 - v])/(4096*Pi^6) - (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{0, 1, 0}, 1 - v])/(16*Pi^6) + (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{0, 1, 2}, 1 - v])/(16*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 474*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 0}, 1 - v])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 1}, 1 - v])/(2048*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 2}, 1 - v])/(512*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 0}, 1 - v])/(512*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 474*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 2}, 1 - v])/(4096*Pi^6) - (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{2, 1, 0}, 1 - v])/(16*Pi^6) + (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{2, 1, 2}, 1 - v])/(16*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 2, 0}, 1 - v])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 2, 1}, 1 - v])/(2048*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^6) + (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^6) + (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^6) - (Gstrong^2*q^4*GoncharovPolyLog[{0, 1}, 1 - v]*(-945 + 2514*v^2 + 269*v^4 - 532*v^6 + 153*v^8 + 482*v^10 + 107*v^12 - 23526*theta*Conjugate[theta] + 25788*theta*v^2*Conjugate[theta] + 15902*theta*v^4*Conjugate[theta] - 3800*theta*v^6*Conjugate[theta] - 2826*theta*v^8*Conjugate[theta] + 476*theta*v^10*Conjugate[theta] + 274*theta*v^12*Conjugate[theta] - 3456*theta*Conjugate[theta]*Log[2] + 4608*theta*v^2*Conjugate[theta]*Log[2] + 768*theta*v^4*Conjugate[theta]*Log[2] - 1536*theta*v^6*Conjugate[theta]*Log[2] - 384*theta*v^8*Conjugate[theta]*Log[2]))/(6144*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*GoncharovPolyLog[{2, 1}, 1 - v]*(-945 + 2514*v^2 + 269*v^4 - 532*v^6 + 153*v^8 + 482*v^10 + 107*v^12 - 23526*theta*Conjugate[theta] + 25788*theta*v^2*Conjugate[theta] + 15902*theta*v^4*Conjugate[theta] - 3800*theta*v^6*Conjugate[theta] - 2826*theta*v^8*Conjugate[theta] + 476*theta*v^10*Conjugate[theta] + 274*theta*v^12*Conjugate[theta] + 3456*theta*Conjugate[theta]*Log[2] - 4608*theta*v^2*Conjugate[theta]*Log[2] - 768*theta*v^4*Conjugate[theta]*Log[2] + 1536*theta*v^6*Conjugate[theta]*Log[2] + 384*theta*v^8*Conjugate[theta]*Log[2]))/(6144*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*v*GoncharovPolyLog[{1}, 1 - v]*(945 - 2874*v^2 + 448*v^4 - 374*v^6 - 321*v^8 + 23526*theta*Conjugate[theta] - 34572*theta*v^2*Conjugate[theta] - 3152*theta*v^4*Conjugate[theta] + 1196*theta*v^6*Conjugate[theta] - 822*theta*v^8*Conjugate[theta] - 432*v^5*Log[2] + 48*v^9*Log[2] + 1728*theta*v*Conjugate[theta]*Log[2] - 2016*theta*v^3*Conjugate[theta]*Log[2] - 2016*theta*v^5*Conjugate[theta]*Log[2] - 96*theta*v^7*Conjugate[theta]*Log[2] + 96*theta*v^9*Conjugate[theta]*Log[2]))/(9216*Pi^6*(3 + v^2)) + (Gstrong^2*q^4*(1 + v)^2*GoncharovPolyLog[{2, 2}, 1 - v]*(93 + 1974*v - 4143*v^2 + 3288*v^3 - 550*v^4 - 3628*v^5 + 2506*v^6 - 2312*v^7 + 969*v^8 - 346*v^9 + 101*v^10 - 3546*theta*Conjugate[theta] + 45972*theta*v*Conjugate[theta] - 66114*theta*v^2*Conjugate[theta] + 52560*theta*v^3*Conjugate[theta] - 43508*theta*v^4*Conjugate[theta] + 8536*theta*v^5*Conjugate[theta] - 4564*theta*v^6*Conjugate[theta] - 2288*theta*v^7*Conjugate[theta] + 974*theta*v^8*Conjugate[theta] - 332*theta*v^9*Conjugate[theta] + 22*theta*v^10*Conjugate[theta] - 2430*Log[2] + 4860*v*Log[2] - 3078*v^2*Log[2] + 1296*v^3*Log[2] + 1188*v^4*Log[2] - 3672*v^5*Log[2] + 2916*v^6*Log[2] - 2160*v^7*Log[2] + 1242*v^8*Log[2] - 324*v^9*Log[2] + 162*v^10*Log[2] - 64476*theta*Conjugate[theta]*Log[2] + 128952*theta*v*Conjugate[theta]*Log[2] - 113292*theta*v^2*Conjugate[theta]*Log[2] + 97632*theta*v^3*Conjugate[theta]*Log[2] - 56952*theta*v^4*Conjugate[theta]*Log[2] + 16272*theta*v^5*Conjugate[theta]*Log[2] - 6840*theta*v^6*Conjugate[theta]*Log[2] - 2592*theta*v^7*Conjugate[theta]*Log[2] + 1620*theta*v^8*Conjugate[theta]*Log[2] - 648*theta*v^9*Conjugate[theta]*Log[2] + 324*theta*v^10*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*GoncharovPolyLog[{0, 2}, 1 - v]*(-879 - 2160*v + 8394*v^2 + 3024*v^3 - 1489*v^4 + 1440*v^5 - 500*v^6 + 928*v^7 + 1119*v^8 + 720*v^9 + 1290*v^10 + 144*v^11 + 257*v^12 - 75690*theta*Conjugate[theta] - 38880*theta*v*Conjugate[theta] + 102492*theta*v^2*Conjugate[theta] + 33696*theta*v^3*Conjugate[theta] + 43498*theta*v^4*Conjugate[theta] + 25920*theta*v^5*Conjugate[theta] - 15352*theta*v^6*Conjugate[theta] + 2880*theta*v^7*Conjugate[theta] - 7734*theta*v^8*Conjugate[theta] + 672*theta*v^9*Conjugate[theta] + 1244*theta*v^10*Conjugate[theta] + 288*theta*v^11*Conjugate[theta] + 694*theta*v^12*Conjugate[theta] - 270*Log[2] + 468*v^2*Log[2] + 78*v^4*Log[2] - 360*v^6*Log[2] - 18*v^8*Log[2] + 84*v^10*Log[2] + 18*v^12*Log[2] - 25596*theta*Conjugate[theta]*Log[2] + 33480*theta*v^2*Conjugate[theta]*Log[2] + 6876*theta*v^4*Conjugate[theta]*Log[2] - 11664*theta*v^6*Conjugate[theta]*Log[2] - 3204*theta*v^8*Conjugate[theta]*Log[2] + 72*theta*v^10*Conjugate[theta]*Log[2] + 36*theta*v^12*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*GoncharovPolyLog[{2, 0}, 1 - v]*(-879 + 2160*v + 8394*v^2 - 3024*v^3 - 1489*v^4 - 1440*v^5 - 500*v^6 - 928*v^7 + 1119*v^8 - 720*v^9 + 1290*v^10 - 144*v^11 + 257*v^12 - 75690*theta*Conjugate[theta] + 38880*theta*v*Conjugate[theta] + 102492*theta*v^2*Conjugate[theta] - 33696*theta*v^3*Conjugate[theta] + 43498*theta*v^4*Conjugate[theta] - 25920*theta*v^5*Conjugate[theta] - 15352*theta*v^6*Conjugate[theta] - 2880*theta*v^7*Conjugate[theta] - 7734*theta*v^8*Conjugate[theta] - 672*theta*v^9*Conjugate[theta] + 1244*theta*v^10*Conjugate[theta] - 288*theta*v^11*Conjugate[theta] + 694*theta*v^12*Conjugate[theta] - 2160*Log[2] + 3744*v^2*Log[2] + 624*v^4*Log[2] - 2880*v^6*Log[2] - 144*v^8*Log[2] + 672*v^10*Log[2] + 144*v^12*Log[2] - 38880*theta*Conjugate[theta]*Log[2] + 46656*theta*v^2*Conjugate[theta]*Log[2] + 18144*theta*v^4*Conjugate[theta]*Log[2] - 19584*theta*v^6*Conjugate[theta]*Log[2] - 7200*theta*v^8*Conjugate[theta]*Log[2] + 576*theta*v^10*Conjugate[theta]*Log[2] + 288*theta*v^12*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^6) + (Gstrong^2*q^4*(-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(43407 + 55071*v + 50349*v^2 - 73635*v^3 - 55978*v^4 - 117322*v^5 + 8218*v^6 - 326*v^7 + 30283*v^8 + 23899*v^9 + 6665*v^10 + 4793*v^11 + 179298*theta*Conjugate[theta] + 1045026*theta*v*Conjugate[theta] + 679782*theta*v^2*Conjugate[theta] - 626586*theta*v^3*Conjugate[theta] - 204844*theta*v^4*Conjugate[theta] - 958252*theta*v^5*Conjugate[theta] - 177204*theta*v^6*Conjugate[theta] - 188340*theta*v^7*Conjugate[theta] + 39786*theta*v^8*Conjugate[theta] + 36522*theta*v^9*Conjugate[theta] + 17710*theta*v^10*Conjugate[theta] + 9646*theta*v^11*Conjugate[theta] - 1116*Log[2] + 24804*v*Log[2] + 26028*v^2*Log[2] - 10260*v^3*Log[2] - 32856*v^4*Log[2] - 50136*v^5*Log[2] + 13464*v^6*Log[2] + 2328*v^7*Log[2] + 16116*v^8*Log[2] + 7476*v^9*Log[2] + 2940*v^10*Log[2] + 1212*v^11*Log[2] + 42552*theta*Conjugate[theta]*Log[2] + 509112*theta*v*Conjugate[theta]*Log[2] + 241704*theta*v^2*Conjugate[theta]*Log[2] - 162648*theta*v^3*Conjugate[theta]*Log[2] - 108624*theta*v^4*Conjugate[theta]*Log[2] - 419664*theta*v^5*Conjugate[theta]*Log[2] - 47664*theta*v^6*Conjugate[theta]*Log[2] - 82224*theta*v^7*Conjugate[theta]*Log[2] + 15768*theta*v^8*Conjugate[theta]*Log[2] + 7704*theta*v^9*Conjugate[theta]*Log[2] + 3720*theta*v^10*Conjugate[theta]*Log[2] + 264*theta*v^11*Conjugate[theta]*Log[2] + 56376*Log[mu/q] + 56376*v*Log[mu/q] - 22680*v^2*Log[mu/q] - 22680*v^3*Log[mu/q] - 82512*v^4*Log[mu/q] - 82512*v^5*Log[mu/q] + 13392*v^6*Log[mu/q] + 13392*v^7*Log[mu/q] + 29592*v^8*Log[mu/q] + 29592*v^9*Log[mu/q] + 5832*v^10*Log[mu/q] + 5832*v^11*Log[mu/q] + 828144*theta*Conjugate[theta]*Log[mu/q] + 828144*theta*v*Conjugate[theta]*Log[mu/q] - 66096*theta*v^2*Conjugate[theta]*Log[mu/q] - 66096*theta*v^3*Conjugate[theta]*Log[mu/q] - 635040*theta*v^4*Conjugate[theta]*Log[mu/q] - 635040*theta*v^5*Conjugate[theta]*Log[mu/q] - 173664*theta*v^6*Conjugate[theta]*Log[mu/q] - 173664*theta*v^7*Conjugate[theta]*Log[mu/q] + 34992*theta*v^8*Conjugate[theta]*Log[mu/q] + 34992*theta*v^9*Conjugate[theta]*Log[mu/q] + 11664*theta*v^10*Conjugate[theta]*Log[mu/q] + 11664*theta*v^11*Conjugate[theta]*Log[mu/q]))/(294912*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*GoncharovPolyLog[{2}, 1 - v]*(-43407 - 4320*Pi^2 + 11664*v + 4722*v^2 + 7488*Pi^2*v^2 - 123984*v^3 - 17657*v^4 + 1248*Pi^2*v^4 - 61344*v^5 - 125540*v^6 - 5760*Pi^2*v^6 - 8544*v^7 - 30609*v^8 - 288*Pi^2*v^8 - 6384*v^9 + 17234*v^10 + 1344*Pi^2*v^10 - 1872*v^11 + 4793*v^12 + 288*Pi^2*v^12 - 179298*theta*Conjugate[theta] - 77760*Pi^2*theta*Conjugate[theta] + 865728*theta*v*Conjugate[theta] + 365244*theta*v^2*Conjugate[theta] + 93312*Pi^2*theta*v^2*Conjugate[theta] - 1306368*theta*v^3*Conjugate[theta] - 421742*theta*v^4*Conjugate[theta] + 36288*Pi^2*theta*v^4*Conjugate[theta] - 753408*theta*v^5*Conjugate[theta] - 781048*theta*v^6*Conjugate[theta] - 39168*Pi^2*theta*v^6*Conjugate[theta] - 11136*theta*v^7*Conjugate[theta] - 228126*theta*v^8*Conjugate[theta] - 14400*Pi^2*theta*v^8*Conjugate[theta] - 3264*theta*v^9*Conjugate[theta] + 18812*theta*v^10*Conjugate[theta] + 1152*Pi^2*theta*v^10*Conjugate[theta] - 8064*theta*v^11*Conjugate[theta] + 9646*theta*v^12*Conjugate[theta] + 576*Pi^2*theta*v^12*Conjugate[theta] + 10548*Log[2] - 25920*v*Log[2] - 100728*v^2*Log[2] + 36288*v^3*Log[2] + 17868*v^4*Log[2] + 17280*v^5*Log[2] + 6000*v^6*Log[2] + 11136*v^7*Log[2] - 13428*v^8*Log[2] + 8640*v^9*Log[2] - 15480*v^10*Log[2] + 1728*v^11*Log[2] - 3084*v^12*Log[2] + 908280*theta*Conjugate[theta]*Log[2] - 466560*theta*v*Conjugate[theta]*Log[2] - 1229904*theta*v^2*Conjugate[theta]*Log[2] + 404352*theta*v^3*Conjugate[theta]*Log[2] - 521976*theta*v^4*Conjugate[theta]*Log[2] + 311040*theta*v^5*Conjugate[theta]*Log[2] + 184224*theta*v^6*Conjugate[theta]*Log[2] + 34560*theta*v^7*Conjugate[theta]*Log[2] + 92808*theta*v^8*Conjugate[theta]*Log[2] + 8064*theta*v^9*Conjugate[theta]*Log[2] - 14928*theta*v^10*Conjugate[theta]*Log[2] + 3456*theta*v^11*Conjugate[theta]*Log[2] - 8328*theta*v^12*Conjugate[theta]*Log[2] + 12960*Log[2]^2 - 22464*v^2*Log[2]^2 - 3744*v^4*Log[2]^2 + 17280*v^6*Log[2]^2 + 864*v^8*Log[2]^2 - 4032*v^10*Log[2]^2 - 864*v^12*Log[2]^2 + 233280*theta*Conjugate[theta]*Log[2]^2 - 279936*theta*v^2*Conjugate[theta]*Log[2]^2 - 108864*theta*v^4*Conjugate[theta]*Log[2]^2 + 117504*theta*v^6*Conjugate[theta]*Log[2]^2 + 43200*theta*v^8*Conjugate[theta]*Log[2]^2 - 3456*theta*v^10*Conjugate[theta]*Log[2]^2 - 1728*theta*v^12*Conjugate[theta]*Log[2]^2 - 56376*Log[mu/q] + 79056*v^2*Log[mu/q] + 59832*v^4*Log[mu/q] - 95904*v^6*Log[mu/q] - 16200*v^8*Log[mu/q] + 23760*v^10*Log[mu/q] + 5832*v^12*Log[mu/q] - 828144*theta*Conjugate[theta]*Log[mu/q] + 894240*theta*v^2*Conjugate[theta]*Log[mu/q] + 568944*theta*v^4*Conjugate[theta]*Log[mu/q] - 461376*theta*v^6*Conjugate[theta]*Log[mu/q] - 208656*theta*v^8*Conjugate[theta]*Log[mu/q] + 23328*theta*v^10*Conjugate[theta]*Log[mu/q] + 11664*theta*v^12*Conjugate[theta]*Log[mu/q]))/(294912*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*(-9582*Pi^2 + 177534*v + 4320*Pi^2*v + 13380*Pi^2*v^2 - 209226*v^3 - 6048*Pi^2*v^3 + 6206*Pi^2*v^4 + 22540*v^5 - 2880*Pi^2*v^5 - 5384*Pi^2*v^6 - 21428*v^7 - 1856*Pi^2*v^7 - 402*Pi^2*v^8 - 63754*v^9 - 1440*Pi^2*v^9 + 3204*Pi^2*v^10 - 14722*v^11 - 288*Pi^2*v^11 + 770*Pi^2*v^12 - 130932*Pi^2*theta*Conjugate[theta] + 2617092*theta*v*Conjugate[theta] + 77760*Pi^2*theta*v*Conjugate[theta] + 104472*Pi^2*theta*v^2*Conjugate[theta] - 2016300*theta*v^3*Conjugate[theta] - 67392*Pi^2*theta*v^3*Conjugate[theta] + 103828*Pi^2*theta*v^4*Conjugate[theta] - 1148696*theta*v^5*Conjugate[theta] - 51840*Pi^2*theta*v^5*Conjugate[theta] - 14896*Pi^2*theta*v^6*Conjugate[theta] + 2024*theta*v^7*Conjugate[theta] - 5760*Pi^2*theta*v^7*Conjugate[theta] - 18444*Pi^2*theta*v^8*Conjugate[theta] - 76012*theta*v^9*Conjugate[theta] - 1344*Pi^2*theta*v^9*Conjugate[theta] + 3224*Pi^2*theta*v^10*Conjugate[theta] - 32444*theta*v^11*Conjugate[theta] - 576*Pi^2*theta*v^11*Conjugate[theta] + 1900*Pi^2*theta*v^12*Conjugate[theta] - 43407*Log[2] - 11664*v*Log[2] + 4722*v^2*Log[2] + 123984*v^3*Log[2] - 17657*v^4*Log[2] + 61344*v^5*Log[2] - 125540*v^6*Log[2] + 8544*v^7*Log[2] - 30609*v^8*Log[2] + 6384*v^9*Log[2] + 17234*v^10*Log[2] + 1872*v^11*Log[2] + 4793*v^12*Log[2] - 179298*theta*Conjugate[theta]*Log[2] - 865728*theta*v*Conjugate[theta]*Log[2] + 365244*theta*v^2*Conjugate[theta]*Log[2] + 1306368*theta*v^3*Conjugate[theta]*Log[2] - 421742*theta*v^4*Conjugate[theta]*Log[2] + 753408*theta*v^5*Conjugate[theta]*Log[2] - 781048*theta*v^6*Conjugate[theta]*Log[2] + 11136*theta*v^7*Conjugate[theta]*Log[2] - 228126*theta*v^8*Conjugate[theta]*Log[2] + 3264*theta*v^9*Conjugate[theta]*Log[2] + 18812*theta*v^10*Conjugate[theta]*Log[2] + 8064*theta*v^11*Conjugate[theta]*Log[2] + 9646*theta*v^12*Conjugate[theta]*Log[2] + 558*Log[2]^2 - 12960*v*Log[2]^2 - 612*v^2*Log[2]^2 + 18144*v^3*Log[2]^2 + 11298*v^4*Log[2]^2 + 8640*v^5*Log[2]^2 - 31800*v^6*Log[2]^2 + 5568*v^7*Log[2]^2 - 6894*v^8*Log[2]^2 + 4320*v^9*Log[2]^2 + 2268*v^10*Log[2]^2 + 864*v^11*Log[2]^2 + 606*v^12*Log[2]^2 - 21276*theta*Conjugate[theta]*Log[2]^2 - 233280*theta*v*Conjugate[theta]*Log[2]^2 + 133704*theta*v^2*Conjugate[theta]*Log[2]^2 + 202176*theta*v^3*Conjugate[theta]*Log[2]^2 - 27012*theta*v^4*Conjugate[theta]*Log[2]^2 + 155520*theta*v^5*Conjugate[theta]*Log[2]^2 - 186000*theta*v^6*Conjugate[theta]*Log[2]^2 + 17280*theta*v^7*Conjugate[theta]*Log[2]^2 - 48996*theta*v^8*Conjugate[theta]*Log[2]^2 + 4032*theta*v^9*Conjugate[theta]*Log[2]^2 + 1992*theta*v^10*Conjugate[theta]*Log[2]^2 + 1728*theta*v^11*Conjugate[theta]*Log[2]^2 + 132*theta*v^12*Conjugate[theta]*Log[2]^2 + 112752*v*Log[mu/q] - 120528*v^3*Log[mu/q] + 49248*v^5*Log[mu/q] - 15264*v^7*Log[mu/q] - 51408*v^9*Log[mu/q] - 11664*v^11*Log[mu/q] + 1656288*theta*v*Conjugate[theta]*Log[mu/q] - 1236384*theta*v^3*Conjugate[theta]*Log[mu/q] - 606528*theta*v^5*Conjugate[theta]*Log[mu/q] + 43200*theta*v^7*Conjugate[theta]*Log[mu/q] - 54432*theta*v^9*Conjugate[theta]*Log[mu/q] - 23328*theta*v^11*Conjugate[theta]*Log[mu/q] - 56376*Log[2]*Log[mu/q] + 79056*v^2*Log[2]*Log[mu/q] + 59832*v^4*Log[2]*Log[mu/q] - 95904*v^6*Log[2]*Log[mu/q] - 16200*v^8*Log[2]*Log[mu/q] + 23760*v^10*Log[2]*Log[mu/q] + 5832*v^12*Log[2]*Log[mu/q] - 828144*theta*Conjugate[theta]*Log[2]*Log[mu/q] + 894240*theta*v^2*Conjugate[theta]*Log[2]*Log[mu/q] + 568944*theta*v^4*Conjugate[theta]*Log[2]*Log[mu/q] - 461376*theta*v^6*Conjugate[theta]*Log[2]*Log[mu/q] - 208656*theta*v^8*Conjugate[theta]*Log[2]*Log[mu/q] + 23328*theta*v^10*Conjugate[theta]*Log[2]*Log[mu/q] + 11664*theta*v^12*Conjugate[theta]*Log[2]*Log[mu/q] - 9720*Zeta[3] + 16848*v^2*Zeta[3] + 2808*v^4*Zeta[3] - 12960*v^6*Zeta[3] - 648*v^8*Zeta[3] + 3024*v^10*Zeta[3] + 648*v^12*Zeta[3] - 299376*theta*Conjugate[theta]*Zeta[3] + 375840*theta*v^2*Conjugate[theta]*Zeta[3] + 109296*theta*v^4*Conjugate[theta]*Zeta[3] - 143424*theta*v^6*Conjugate[theta]*Zeta[3] - 46224*theta*v^8*Conjugate[theta]*Zeta[3] + 2592*theta*v^10*Conjugate[theta]*Zeta[3] + 1296*theta*v^12*Conjugate[theta]*Zeta[3]))/(294912*Pi^6*(3 + v^2)^2);

rho21MSbar = ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(221 + 761*v + 205*v^2 + 421*v^3 + 307*v^4 + 163*v^5 + 143*v^6 + 55*v^7 + 20*v^8 + 8*v^9)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0}, 1 - v])/(Pi^6*(3 + v^2)^2) + ((I/32)*Gstrong^2*MQ*q^4*v^2*(6 - 3*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1, 0}, 1 - v])/Pi^6 - ((I/32)*Gstrong^2*MQ*q^4*v^2*(6 - 3*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1, 2}, 1 - v])/Pi^6 + (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0, 1}, 1 - v])/Pi^6 - (((9*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0, 2}, 1 - v])/Pi^6 - (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1, 0}, 1 - v])/Pi^6 + (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1, 2}, 1 - v])/Pi^6 + (((3*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(53 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 0}, 1 - v])/Pi^6 - (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 1}, 1 - v])/Pi^6 + (((3*I)/64)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 2}, 1 - v])/Pi^6 - (((3*I)/64)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 0}, 1 - v])/Pi^6 + (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 1}, 1 - v])/Pi^6 - (((3*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(53 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 2}, 1 - v])/Pi^6 - (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1, 0}, 1 - v])/Pi^6 + (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1, 2}, 1 - v])/Pi^6 + (((9*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2, 0}, 1 - v])/Pi^6 - (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2, 1}, 1 - v])/Pi^6 + (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v])/Pi^6 - (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v])/Pi^6 - (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v])/Pi^6 + (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v])/Pi^6 + (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v])/Pi^6 - (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 1 - v])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v])/Pi^6 - (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v])/Pi^6 + (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/Pi^6 - ((I/16)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1}, 1 - v]*(-87 - 57*v^2 + 29*v^4 + 35*v^6 + 14*v^8 + 2*v^10 + 27*Log[2] - 9*v^2*Log[2] - 15*v^4*Log[2] - 3*v^6*Log[2]))/(Pi^6*(3 + v^2)^2) + ((I/16)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1}, 1 - v]*(-87 - 57*v^2 + 29*v^4 + 35*v^6 + 14*v^8 + 2*v^10 - 27*Log[2] + 9*v^2*Log[2] + 15*v^4*Log[2] + 3*v^6*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/96)*Gstrong^2*MQ*q^4*v*(theta - Conjugate[theta])*GoncharovPolyLog[{1}, 1 - v]*(348 + 66*v^2 - 86*v^4 - 24*v^6 + 54*v*Log[2] - 9*v^3*Log[2] + 3*v^7*Log[2]))/(Pi^6*(3 + v^2)) - ((I/512)*Gstrong^2*MQ*q^4*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2}, 1 - v]*(-442 + 1522*v - 410*v^2 + 842*v^3 - 614*v^4 + 326*v^5 - 286*v^6 + 110*v^7 - 40*v^8 + 16*v^9 - 2511*Log[2] + 2511*v*Log[2] - 2160*v^2*Log[2] + 2160*v^3*Log[2] - 846*v^4*Log[2] + 846*v^5*Log[2] - 216*v^6*Log[2] + 216*v^7*Log[2] - 27*v^8*Log[2] + 27*v^9*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/512)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2}, 1 - v]*(-3322 - 1080*v - 1408*v^2 - 432*v^3 + 1332*v^4 + 288*v^5 + 1000*v^6 + 176*v^7 + 310*v^8 + 24*v^9 + 40*v^10 - 1431*Log[2] + 423*v^2*Log[2] + 786*v^4*Log[2] + 198*v^6*Log[2] + 21*v^8*Log[2] + 3*v^10*Log[2]))/(Pi^6*(3 + v^2)^2) + ((I/256)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0}, 1 - v]*(-1661 + 540*v - 704*v^2 + 216*v^3 + 666*v^4 - 144*v^5 + 500*v^6 - 88*v^7 + 155*v^8 - 12*v^9 + 20*v^10 - 540*Log[2] - 36*v^2*Log[2] + 264*v^4*Log[2] + 216*v^6*Log[2] + 84*v^8*Log[2] + 12*v^10*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/Pi^6 - ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/Pi^6 - ((I/768)*Gstrong^2*MQ*q^4*(-1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0}, 1 - v]*(-1350 + 2970*v - 57*v^2 + 2247*v^3 + 1505*v^4 + 1325*v^5 + 833*v^6 + 569*v^7 + 125*v^8 + 89*v^9 + 663*Log[2] + 2283*v*Log[2] + 615*v^2*Log[2] + 1263*v^3*Log[2] + 921*v^4*Log[2] + 489*v^5*Log[2] + 429*v^6*Log[2] + 165*v^7*Log[2] + 60*v^8*Log[2] + 24*v^9*Log[2] + 1944*Log[mu/q] + 1944*v*Log[mu/q] + 2268*v^2*Log[mu/q] + 2268*v^3*Log[mu/q] + 1836*v^4*Log[mu/q] + 1836*v^5*Log[mu/q] + 756*v^6*Log[mu/q] + 756*v^7*Log[mu/q] + 108*v^8*Log[mu/q] + 108*v^9*Log[mu/q]))/(Pi^6*(3 + v^2)^2) + ((I/768)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2}, 1 - v]*(1350 - 270*Pi^2 + 4320*v + 3027*v^2 - 18*Pi^2*v^2 + 2304*v^3 + 742*v^4 + 132*Pi^2*v^4 - 180*v^5 + 492*v^6 + 108*Pi^2*v^6 - 264*v^7 + 444*v^8 + 42*Pi^2*v^8 - 36*v^9 + 89*v^10 + 6*Pi^2*v^10 + 4983*Log[2] - 1620*v*Log[2] + 2112*v^2*Log[2] - 648*v^3*Log[2] - 1998*v^4*Log[2] + 432*v^5*Log[2] - 1500*v^6*Log[2] + 264*v^7*Log[2] - 465*v^8*Log[2] + 36*v^9*Log[2] - 60*v^10*Log[2] + 810*Log[2]^2 + 54*v^2*Log[2]^2 - 396*v^4*Log[2]^2 - 324*v^6*Log[2]^2 - 126*v^8*Log[2]^2 - 18*v^10*Log[2]^2 - 1944*Log[mu/q] - 324*v^2*Log[mu/q] + 432*v^4*Log[mu/q] + 1080*v^6*Log[mu/q] + 648*v^8*Log[mu/q] + 108*v^10*Log[mu/q]))/(Pi^6*(3 + v^2)^2) + ((I/1536)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*(-427*Pi^2 + 11304*v + 540*Pi^2*v - 664*Pi^2*v^2 + 7860*v^3 + 216*Pi^2*v^3 + 30*Pi^2*v^4 - 3460*v^5 - 144*Pi^2*v^5 + 340*Pi^2*v^6 - 3252*v^7 - 88*Pi^2*v^7 + 181*Pi^2*v^8 - 548*v^9 - 12*Pi^2*v^9 + 28*Pi^2*v^10 + 2700*Log[2] - 8640*v*Log[2] + 6054*v^2*Log[2] - 4608*v^3*Log[2] + 1484*v^4*Log[2] + 360*v^5*Log[2] + 984*v^6*Log[2] + 528*v^7*Log[2] + 888*v^8*Log[2] + 72*v^9*Log[2] + 178*v^10*Log[2] - 663*Log[2]^2 - 1620*v*Log[2]^2 + 1668*v^2*Log[2]^2 - 648*v^3*Log[2]^2 + 342*v^4*Log[2]^2 + 432*v^5*Log[2]^2 + 60*v^6*Log[2]^2 + 264*v^7*Log[2]^2 + 105*v^8*Log[2]^2 + 36*v^9*Log[2]^2 + 24*v^10*Log[2]^2 + 7776*v*Log[mu/q] + 3888*v^3*Log[mu/q] - 3888*v^5*Log[mu/q] - 2736*v^7*Log[mu/q] - 432*v^9*Log[mu/q] - 3888*Log[2]*Log[mu/q] - 648*v^2*Log[2]*Log[mu/q] + 864*v^4*Log[2]*Log[mu/q] + 2160*v^6*Log[2]*Log[mu/q] + 1296*v^8*Log[2]*Log[mu/q] + 216*v^10*Log[2]*Log[mu/q] - 3159*Zeta[3] + 567*v^2*Zeta[3] + 1674*v^4*Zeta[3] + 702*v^6*Zeta[3] + 189*v^8*Zeta[3] + 27*v^10*Zeta[3]))/(Pi^6*(3 + v^2)^2);

rho11OnShell = -(Gstrong^2*q^4*(-1 + v)^2*(93 - 1974*v - 4143*v^2 - 3288*v^3 - 550*v^4 + 3628*v^5 + 2506*v^6 + 2312*v^7 + 969*v^8 + 346*v^9 + 101*v^10 - 3546*theta*Conjugate[theta] - 45972*theta*v*Conjugate[theta] - 66114*theta*v^2*Conjugate[theta] - 52560*theta*v^3*Conjugate[theta] - 43508*theta*v^4*Conjugate[theta] - 8536*theta*v^5*Conjugate[theta] - 4564*theta*v^6*Conjugate[theta] + 2288*theta*v^7*Conjugate[theta] + 974*theta*v^8*Conjugate[theta] + 332*theta*v^9*Conjugate[theta] + 22*theta*v^10*Conjugate[theta])*GoncharovPolyLog[{0, 0}, 1 - v])/(24576*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*v^2*(-3*v^4 + v^6 + 12*theta*Conjugate[theta] - 18*theta*v^2*Conjugate[theta] - 8*theta*v^4*Conjugate[theta] + 2*theta*v^6*Conjugate[theta])*GoncharovPolyLog[{1, 0}, 1 - v])/(192*Pi^6) + (Gstrong^2*q^4*v^2*(-3*v^4 + v^6 + 12*theta*Conjugate[theta] - 18*theta*v^2*Conjugate[theta] - 8*theta*v^4*Conjugate[theta] + 2*theta*v^6*Conjugate[theta])*GoncharovPolyLog[{1, 2}, 1 - v])/(192*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 0, 1}, 1 - v])/(2048*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 0, 2}, 1 - v])/(4096*Pi^6) - (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{0, 1, 0}, 1 - v])/(16*Pi^6) + (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{0, 1, 2}, 1 - v])/(16*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 474*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 0}, 1 - v])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 1}, 1 - v])/(2048*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{0, 2, 2}, 1 - v])/(512*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 0}, 1 - v])/(512*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 474*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 0, 2}, 1 - v])/(4096*Pi^6) - (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{2, 1, 0}, 1 - v])/(16*Pi^6) + (Gstrong^2*q^4*theta*(-1 + v)^2*(1 + v)^2*Conjugate[theta]*GoncharovPolyLog[{2, 1, 2}, 1 - v])/(16*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 2, 0}, 1 - v])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-15 + 6*v^2 + 9*v^4 - 398*theta*Conjugate[theta] - 36*theta*v^2*Conjugate[theta] + 18*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{2, 2, 1}, 1 - v])/(2048*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^6) + (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^6) - (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^6) + (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^6) + (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^6) - (3*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^6) - (5*Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^6) - (Gstrong^2*q^4*GoncharovPolyLog[{0, 1}, 1 - v]*(-945 + 2514*v^2 + 269*v^4 - 532*v^6 + 153*v^8 + 482*v^10 + 107*v^12 - 23526*theta*Conjugate[theta] + 25788*theta*v^2*Conjugate[theta] + 15902*theta*v^4*Conjugate[theta] - 3800*theta*v^6*Conjugate[theta] - 2826*theta*v^8*Conjugate[theta] + 476*theta*v^10*Conjugate[theta] + 274*theta*v^12*Conjugate[theta] - 3456*theta*Conjugate[theta]*Log[2] + 4608*theta*v^2*Conjugate[theta]*Log[2] + 768*theta*v^4*Conjugate[theta]*Log[2] - 1536*theta*v^6*Conjugate[theta]*Log[2] - 384*theta*v^8*Conjugate[theta]*Log[2]))/(6144*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*GoncharovPolyLog[{2, 1}, 1 - v]*(-945 + 2514*v^2 + 269*v^4 - 532*v^6 + 153*v^8 + 482*v^10 + 107*v^12 - 23526*theta*Conjugate[theta] + 25788*theta*v^2*Conjugate[theta] + 15902*theta*v^4*Conjugate[theta] - 3800*theta*v^6*Conjugate[theta] - 2826*theta*v^8*Conjugate[theta] + 476*theta*v^10*Conjugate[theta] + 274*theta*v^12*Conjugate[theta] + 3456*theta*Conjugate[theta]*Log[2] - 4608*theta*v^2*Conjugate[theta]*Log[2] - 768*theta*v^4*Conjugate[theta]*Log[2] + 1536*theta*v^6*Conjugate[theta]*Log[2] + 384*theta*v^8*Conjugate[theta]*Log[2]))/(6144*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*v*GoncharovPolyLog[{1}, 1 - v]*(945 - 2874*v^2 + 448*v^4 - 374*v^6 - 321*v^8 + 23526*theta*Conjugate[theta] - 34572*theta*v^2*Conjugate[theta] - 3152*theta*v^4*Conjugate[theta] + 1196*theta*v^6*Conjugate[theta] - 822*theta*v^8*Conjugate[theta] - 432*v^5*Log[2] + 48*v^9*Log[2] + 1728*theta*v*Conjugate[theta]*Log[2] - 2016*theta*v^3*Conjugate[theta]*Log[2] - 2016*theta*v^5*Conjugate[theta]*Log[2] - 96*theta*v^7*Conjugate[theta]*Log[2] + 96*theta*v^9*Conjugate[theta]*Log[2]))/(9216*Pi^6*(3 + v^2)) + (Gstrong^2*q^4*(1 + v)^2*GoncharovPolyLog[{2, 2}, 1 - v]*(93 + 1974*v - 4143*v^2 + 3288*v^3 - 550*v^4 - 3628*v^5 + 2506*v^6 - 2312*v^7 + 969*v^8 - 346*v^9 + 101*v^10 - 3546*theta*Conjugate[theta] + 45972*theta*v*Conjugate[theta] - 66114*theta*v^2*Conjugate[theta] + 52560*theta*v^3*Conjugate[theta] - 43508*theta*v^4*Conjugate[theta] + 8536*theta*v^5*Conjugate[theta] - 4564*theta*v^6*Conjugate[theta] - 2288*theta*v^7*Conjugate[theta] + 974*theta*v^8*Conjugate[theta] - 332*theta*v^9*Conjugate[theta] + 22*theta*v^10*Conjugate[theta] - 2430*Log[2] + 4860*v*Log[2] - 3078*v^2*Log[2] + 1296*v^3*Log[2] + 1188*v^4*Log[2] - 3672*v^5*Log[2] + 2916*v^6*Log[2] - 2160*v^7*Log[2] + 1242*v^8*Log[2] - 324*v^9*Log[2] + 162*v^10*Log[2] - 64476*theta*Conjugate[theta]*Log[2] + 128952*theta*v*Conjugate[theta]*Log[2] - 113292*theta*v^2*Conjugate[theta]*Log[2] + 97632*theta*v^3*Conjugate[theta]*Log[2] - 56952*theta*v^4*Conjugate[theta]*Log[2] + 16272*theta*v^5*Conjugate[theta]*Log[2] - 6840*theta*v^6*Conjugate[theta]*Log[2] - 2592*theta*v^7*Conjugate[theta]*Log[2] + 1620*theta*v^8*Conjugate[theta]*Log[2] - 648*theta*v^9*Conjugate[theta]*Log[2] + 324*theta*v^10*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*GoncharovPolyLog[{0, 2}, 1 - v]*(-879 - 2160*v + 8394*v^2 + 3024*v^3 - 1489*v^4 + 1440*v^5 - 500*v^6 + 928*v^7 + 1119*v^8 + 720*v^9 + 1290*v^10 + 144*v^11 + 257*v^12 - 75690*theta*Conjugate[theta] - 38880*theta*v*Conjugate[theta] + 102492*theta*v^2*Conjugate[theta] + 33696*theta*v^3*Conjugate[theta] + 43498*theta*v^4*Conjugate[theta] + 25920*theta*v^5*Conjugate[theta] - 15352*theta*v^6*Conjugate[theta] + 2880*theta*v^7*Conjugate[theta] - 7734*theta*v^8*Conjugate[theta] + 672*theta*v^9*Conjugate[theta] + 1244*theta*v^10*Conjugate[theta] + 288*theta*v^11*Conjugate[theta] + 694*theta*v^12*Conjugate[theta] - 270*Log[2] + 468*v^2*Log[2] + 78*v^4*Log[2] - 360*v^6*Log[2] - 18*v^8*Log[2] + 84*v^10*Log[2] + 18*v^12*Log[2] - 25596*theta*Conjugate[theta]*Log[2] + 33480*theta*v^2*Conjugate[theta]*Log[2] + 6876*theta*v^4*Conjugate[theta]*Log[2] - 11664*theta*v^6*Conjugate[theta]*Log[2] - 3204*theta*v^8*Conjugate[theta]*Log[2] + 72*theta*v^10*Conjugate[theta]*Log[2] + 36*theta*v^12*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*GoncharovPolyLog[{2, 0}, 1 - v]*(-879 + 2160*v + 8394*v^2 - 3024*v^3 - 1489*v^4 - 1440*v^5 - 500*v^6 - 928*v^7 + 1119*v^8 - 720*v^9 + 1290*v^10 - 144*v^11 + 257*v^12 - 75690*theta*Conjugate[theta] + 38880*theta*v*Conjugate[theta] + 102492*theta*v^2*Conjugate[theta] - 33696*theta*v^3*Conjugate[theta] + 43498*theta*v^4*Conjugate[theta] - 25920*theta*v^5*Conjugate[theta] - 15352*theta*v^6*Conjugate[theta] - 2880*theta*v^7*Conjugate[theta] - 7734*theta*v^8*Conjugate[theta] - 672*theta*v^9*Conjugate[theta] + 1244*theta*v^10*Conjugate[theta] - 288*theta*v^11*Conjugate[theta] + 694*theta*v^12*Conjugate[theta] - 2160*Log[2] + 3744*v^2*Log[2] + 624*v^4*Log[2] - 2880*v^6*Log[2] - 144*v^8*Log[2] + 672*v^10*Log[2] + 144*v^12*Log[2] - 38880*theta*Conjugate[theta]*Log[2] + 46656*theta*v^2*Conjugate[theta]*Log[2] + 18144*theta*v^4*Conjugate[theta]*Log[2] - 19584*theta*v^6*Conjugate[theta]*Log[2] - 7200*theta*v^8*Conjugate[theta]*Log[2] + 576*theta*v^10*Conjugate[theta]*Log[2] + 288*theta*v^12*Conjugate[theta]*Log[2]))/(24576*Pi^6*(3 + v^2)^2) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^6) + (Gstrong^2*q^4*(-1 + v)^2*(1 + v)^2*(-5 + 2*v^2 + 3*v^4 - 90*theta*Conjugate[theta] - 12*theta*v^2*Conjugate[theta] + 6*theta*v^4*Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^6) - (Gstrong^2*q^4*(-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(-12303 - 23967*v - 60717*v^2 + 63267*v^3 + 7594*v^4 + 68938*v^5 - 1306*v^6 + 7238*v^7 - 13003*v^8 - 6619*v^9 - 3209*v^10 - 1337*v^11 + 256158*theta*Conjugate[theta] - 609570*theta*v*Conjugate[theta] - 700518*theta*v^2*Conjugate[theta] + 605850*theta*v^3*Conjugate[theta] - 140756*theta*v^4*Conjugate[theta] + 612652*theta*v^5*Conjugate[theta] + 80436*theta*v^6*Conjugate[theta] + 91572*theta*v^7*Conjugate[theta] - 19050*theta*v^8*Conjugate[theta] - 15786*theta*v^9*Conjugate[theta] - 10798*theta*v^10*Conjugate[theta] - 2734*theta*v^11*Conjugate[theta] + 47772*Log[2] + 21852*v*Log[2] - 41580*v^2*Log[2] - 5292*v^3*Log[2] - 39720*v^4*Log[2] - 22440*v^5*Log[2] - 3096*v^6*Log[2] + 8040*v^7*Log[2] + 9804*v^8*Log[2] + 18444*v^9*Log[2] + 2244*v^10*Log[2] + 3972*v^11*Log[2] + 610632*theta*Conjugate[theta]*Log[2] + 144072*theta*v*Conjugate[theta]*Log[2] - 272808*theta*v^2*Conjugate[theta]*Log[2] + 131544*theta*v^3*Conjugate[theta]*Log[2] - 409776*theta*v^4*Conjugate[theta]*Log[2] - 98736*theta*v^5*Conjugate[theta]*Log[2] - 97488*theta*v^6*Conjugate[theta]*Log[2] - 62928*theta*v^7*Conjugate[theta]*Log[2] + 15336*theta*v^8*Conjugate[theta]*Log[2] + 23400*theta*v^9*Conjugate[theta]*Log[2] + 6648*theta*v^10*Conjugate[theta]*Log[2] + 10104*theta*v^11*Conjugate[theta]*Log[2] - 9720*Log[mu/q] - 9720*v*Log[mu/q] + 7128*v^2*Log[mu/q] + 7128*v^3*Log[mu/q] + 9936*v^4*Log[mu/q] + 9936*v^5*Log[mu/q] - 3024*v^6*Log[mu/q] - 3024*v^7*Log[mu/q] - 3672*v^8*Log[mu/q] - 3672*v^9*Log[mu/q] - 648*v^10*Log[mu/q] - 648*v^11*Log[mu/q] - 174960*theta*Conjugate[theta]*Log[mu/q] - 174960*theta*v*Conjugate[theta]*Log[mu/q] + 34992*theta*v^2*Conjugate[theta]*Log[mu/q] + 34992*theta*v^3*Conjugate[theta]*Log[mu/q] + 116640*theta*v^4*Conjugate[theta]*Log[mu/q] + 116640*theta*v^5*Conjugate[theta]*Log[mu/q] + 28512*theta*v^6*Conjugate[theta]*Log[mu/q] + 28512*theta*v^7*Conjugate[theta]*Log[mu/q] - 3888*theta*v^8*Conjugate[theta]*Log[mu/q] - 3888*theta*v^9*Conjugate[theta]*Log[mu/q] - 1296*theta*v^10*Conjugate[theta]*Log[mu/q] - 1296*theta*v^11*Conjugate[theta]*Log[mu/q] - 23328*Log[1 - v] - 23328*v*Log[1 - v] + 7776*v^2*Log[1 - v] + 7776*v^3*Log[1 - v] + 36288*v^4*Log[1 - v] + 36288*v^5*Log[1 - v] - 5184*v^6*Log[1 - v] - 5184*v^7*Log[1 - v] - 12960*v^8*Log[1 - v] - 12960*v^9*Log[1 - v] - 2592*v^10*Log[1 - v] - 2592*v^11*Log[1 - v] - 326592*theta*Conjugate[theta]*Log[1 - v] - 326592*theta*v*Conjugate[theta]*Log[1 - v] + 15552*theta*v^2*Conjugate[theta]*Log[1 - v] + 15552*theta*v^3*Conjugate[theta]*Log[1 - v] + 259200*theta*v^4*Conjugate[theta]*Log[1 - v] + 259200*theta*v^5*Conjugate[theta]*Log[1 - v] + 72576*theta*v^6*Conjugate[theta]*Log[1 - v] + 72576*theta*v^7*Conjugate[theta]*Log[1 - v] - 15552*theta*v^8*Conjugate[theta]*Log[1 - v] - 15552*theta*v^9*Conjugate[theta]*Log[1 - v] - 5184*theta*v^10*Conjugate[theta]*Log[1 - v] - 5184*theta*v^11*Conjugate[theta]*Log[1 - v] - 23328*Log[1 + v] - 23328*v*Log[1 + v] + 7776*v^2*Log[1 + v] + 7776*v^3*Log[1 + v] + 36288*v^4*Log[1 + v] + 36288*v^5*Log[1 + v] - 5184*v^6*Log[1 + v] - 5184*v^7*Log[1 + v] - 12960*v^8*Log[1 + v] - 12960*v^9*Log[1 + v] - 2592*v^10*Log[1 + v] - 2592*v^11*Log[1 + v] - 326592*theta*Conjugate[theta]*Log[1 + v] - 326592*theta*v*Conjugate[theta]*Log[1 + v] + 15552*theta*v^2*Conjugate[theta]*Log[1 + v] + 15552*theta*v^3*Conjugate[theta]*Log[1 + v] + 259200*theta*v^4*Conjugate[theta]*Log[1 + v] + 259200*theta*v^5*Conjugate[theta]*Log[1 + v] + 72576*theta*v^6*Conjugate[theta]*Log[1 + v] + 72576*theta*v^7*Conjugate[theta]*Log[1 + v] - 15552*theta*v^8*Conjugate[theta]*Log[1 + v] - 15552*theta*v^9*Conjugate[theta]*Log[1 + v] - 5184*theta*v^10*Conjugate[theta]*Log[1 + v] - 5184*theta*v^11*Conjugate[theta]*Log[1 + v]))/(294912*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*GoncharovPolyLog[{2}, 1 - v]*(-12303 - 4320*Pi^2 + 11664*v - 36750*v^2 + 7488*Pi^2*v^2 - 123984*v^3 - 55673*v^4 + 1248*Pi^2*v^4 - 61344*v^5 - 70244*v^6 - 5760*Pi^2*v^6 - 8544*v^7 - 20241*v^8 - 288*Pi^2*v^8 - 6384*v^9 + 3410*v^10 + 1344*Pi^2*v^10 - 1872*v^11 + 1337*v^12 + 288*Pi^2*v^12 + 256158*theta*Conjugate[theta] - 77760*Pi^2*theta*Conjugate[theta] + 865728*theta*v*Conjugate[theta] - 90948*theta*v^2*Conjugate[theta] + 93312*Pi^2*theta*v^2*Conjugate[theta] - 1306368*theta*v^3*Conjugate[theta] - 746606*theta*v^4*Conjugate[theta] + 36288*Pi^2*theta*v^4*Conjugate[theta] - 753408*theta*v^5*Conjugate[theta] - 532216*theta*v^6*Conjugate[theta] - 39168*Pi^2*theta*v^6*Conjugate[theta] - 11136*theta*v^7*Conjugate[theta] - 110622*theta*v^8*Conjugate[theta] - 14400*Pi^2*theta*v^8*Conjugate[theta] - 3264*theta*v^9*Conjugate[theta] + 4988*theta*v^10*Conjugate[theta] + 1152*Pi^2*theta*v^10*Conjugate[theta] - 8064*theta*v^11*Conjugate[theta] + 2734*theta*v^12*Conjugate[theta] + 576*Pi^2*theta*v^12*Conjugate[theta] + 57204*Log[2] - 25920*v*Log[2] - 162936*v^2*Log[2] + 36288*v^3*Log[2] - 39156*v^4*Log[2] + 17280*v^5*Log[2] + 88944*v^6*Log[2] + 11136*v^7*Log[2] + 2124*v^8*Log[2] + 8640*v^9*Log[2] - 36216*v^10*Log[2] + 1728*v^11*Log[2] - 8268*v^12*Log[2] + 1561464*theta*Conjugate[theta]*Log[2] - 466560*theta*v*Conjugate[theta]*Log[2] - 1914192*theta*v^2*Conjugate[theta]*Log[2] + 404352*theta*v^3*Conjugate[theta]*Log[2] - 1009272*theta*v^4*Conjugate[theta]*Log[2] + 311040*theta*v^5*Conjugate[theta]*Log[2] + 557472*theta*v^6*Conjugate[theta]*Log[2] + 34560*theta*v^7*Conjugate[theta]*Log[2] + 269064*theta*v^8*Conjugate[theta]*Log[2] + 8064*theta*v^9*Conjugate[theta]*Log[2] - 35664*theta*v^10*Conjugate[theta]*Log[2] + 3456*theta*v^11*Conjugate[theta]*Log[2] - 18696*theta*v^12*Conjugate[theta]*Log[2] + 12960*Log[2]^2 - 22464*v^2*Log[2]^2 - 3744*v^4*Log[2]^2 + 17280*v^6*Log[2]^2 + 864*v^8*Log[2]^2 - 4032*v^10*Log[2]^2 - 864*v^12*Log[2]^2 + 233280*theta*Conjugate[theta]*Log[2]^2 - 279936*theta*v^2*Conjugate[theta]*Log[2]^2 - 108864*theta*v^4*Conjugate[theta]*Log[2]^2 + 117504*theta*v^6*Conjugate[theta]*Log[2]^2 + 43200*theta*v^8*Conjugate[theta]*Log[2]^2 - 3456*theta*v^10*Conjugate[theta]*Log[2]^2 - 1728*theta*v^12*Conjugate[theta]*Log[2]^2 - 9720*Log[mu/q] + 16848*v^2*Log[mu/q] + 2808*v^4*Log[mu/q] - 12960*v^6*Log[mu/q] - 648*v^8*Log[mu/q] + 3024*v^10*Log[mu/q] + 648*v^12*Log[mu/q] - 174960*theta*Conjugate[theta]*Log[mu/q] + 209952*theta*v^2*Conjugate[theta]*Log[mu/q] + 81648*theta*v^4*Conjugate[theta]*Log[mu/q] - 88128*theta*v^6*Conjugate[theta]*Log[mu/q] - 32400*theta*v^8*Conjugate[theta]*Log[mu/q] + 2592*theta*v^10*Conjugate[theta]*Log[mu/q] + 1296*theta*v^12*Conjugate[theta]*Log[mu/q] - 23328*Log[1 - v] + 31104*v^2*Log[1 - v] + 28512*v^4*Log[1 - v] - 41472*v^6*Log[1 - v] - 7776*v^8*Log[1 - v] + 10368*v^10*Log[1 - v] + 2592*v^12*Log[1 - v] - 326592*theta*Conjugate[theta]*Log[1 - v] + 342144*theta*v^2*Conjugate[theta]*Log[1 - v] + 243648*theta*v^4*Conjugate[theta]*Log[1 - v] - 186624*theta*v^6*Conjugate[theta]*Log[1 - v] - 88128*theta*v^8*Conjugate[theta]*Log[1 - v] + 10368*theta*v^10*Conjugate[theta]*Log[1 - v] + 5184*theta*v^12*Conjugate[theta]*Log[1 - v] - 23328*Log[1 + v] + 31104*v^2*Log[1 + v] + 28512*v^4*Log[1 + v] - 41472*v^6*Log[1 + v] - 7776*v^8*Log[1 + v] + 10368*v^10*Log[1 + v] + 2592*v^12*Log[1 + v] - 326592*theta*Conjugate[theta]*Log[1 + v] + 342144*theta*v^2*Conjugate[theta]*Log[1 + v] + 243648*theta*v^4*Conjugate[theta]*Log[1 + v] - 186624*theta*v^6*Conjugate[theta]*Log[1 + v] - 88128*theta*v^8*Conjugate[theta]*Log[1 + v] + 10368*theta*v^10*Conjugate[theta]*Log[1 + v] + 5184*theta*v^12*Conjugate[theta]*Log[1 + v]))/(294912*Pi^6*(3 + v^2)^2) - (Gstrong^2*q^4*(-9582*Pi^2 + 115326*v + 4320*Pi^2*v + 13380*Pi^2*v^2 - 147018*v^3 - 6048*Pi^2*v^3 + 6206*Pi^2*v^4 - 18932*v^5 - 2880*Pi^2*v^5 - 5384*Pi^2*v^6 - 16820*v^7 - 1856*Pi^2*v^7 - 402*Pi^2*v^8 - 33802*v^9 - 1440*Pi^2*v^9 + 3204*Pi^2*v^10 - 7810*v^11 - 288*Pi^2*v^11 + 770*Pi^2*v^12 - 130932*Pi^2*theta*Conjugate[theta] + 1746180*theta*v*Conjugate[theta] + 77760*Pi^2*theta*v*Conjugate[theta] + 104472*Pi^2*theta*v^2*Conjugate[theta] - 1394220*theta*v^3*Conjugate[theta] - 67392*Pi^2*theta*v^3*Conjugate[theta] + 103828*Pi^2*theta*v^4*Conjugate[theta] - 899864*theta*v^5*Conjugate[theta] - 51840*Pi^2*theta*v^5*Conjugate[theta] - 14896*Pi^2*theta*v^6*Conjugate[theta] - 44056*theta*v^7*Conjugate[theta] - 5760*Pi^2*theta*v^7*Conjugate[theta] - 18444*Pi^2*theta*v^8*Conjugate[theta] - 43756*theta*v^9*Conjugate[theta] - 1344*Pi^2*theta*v^9*Conjugate[theta] + 3224*Pi^2*theta*v^10*Conjugate[theta] - 18620*theta*v^11*Conjugate[theta] - 576*Pi^2*theta*v^11*Conjugate[theta] + 1900*Pi^2*theta*v^12*Conjugate[theta] - 12303*Log[2] - 104976*v*Log[2] - 36750*v^2*Log[2] + 217296*v^3*Log[2] - 55673*v^4*Log[2] - 864*v^5*Log[2] - 70244*v^6*Log[2] + 15456*v^7*Log[2] - 20241*v^8*Log[2] + 51312*v^9*Log[2] + 3410*v^10*Log[2] + 12240*v^11*Log[2] + 1337*v^12*Log[2] + 256158*theta*Conjugate[theta]*Log[2] - 2172096*theta*v*Conjugate[theta]*Log[2] - 90948*theta*v^2*Conjugate[theta]*Log[2] + 2239488*theta*v^3*Conjugate[theta]*Log[2] - 746606*theta*v^4*Conjugate[theta]*Log[2] + 1126656*theta*v^5*Conjugate[theta]*Log[2] - 532216*theta*v^6*Conjugate[theta]*Log[2] - 57984*theta*v^7*Conjugate[theta]*Log[2] - 110622*theta*v^8*Conjugate[theta]*Log[2] + 51648*theta*v^9*Conjugate[theta]*Log[2] + 4988*theta*v^10*Conjugate[theta]*Log[2] + 28800*theta*v^11*Conjugate[theta]*Log[2] + 2734*theta*v^12*Conjugate[theta]*Log[2] + 47214*Log[2]^2 - 12960*v*Log[2]^2 - 62820*v^2*Log[2]^2 + 18144*v^3*Log[2]^2 - 45726*v^4*Log[2]^2 + 8640*v^5*Log[2]^2 + 51144*v^6*Log[2]^2 + 5568*v^7*Log[2]^2 + 8658*v^8*Log[2]^2 + 4320*v^9*Log[2]^2 - 18468*v^10*Log[2]^2 + 864*v^11*Log[2]^2 - 4578*v^12*Log[2]^2 + 631908*theta*Conjugate[theta]*Log[2]^2 - 233280*theta*v*Conjugate[theta]*Log[2]^2 - 550584*theta*v^2*Conjugate[theta]*Log[2]^2 + 202176*theta*v^3*Conjugate[theta]*Log[2]^2 - 514308*theta*v^4*Conjugate[theta]*Log[2]^2 + 155520*theta*v^5*Conjugate[theta]*Log[2]^2 + 187248*theta*v^6*Conjugate[theta]*Log[2]^2 + 17280*theta*v^7*Conjugate[theta]*Log[2]^2 + 127260*theta*v^8*Conjugate[theta]*Log[2]^2 + 4032*theta*v^9*Conjugate[theta]*Log[2]^2 - 18744*theta*v^10*Conjugate[theta]*Log[2]^2 + 1728*theta*v^11*Conjugate[theta]*Log[2]^2 - 10236*theta*v^12*Conjugate[theta]*Log[2]^2 + 19440*v*Log[mu/q] - 27216*v^3*Log[mu/q] - 12960*v^5*Log[mu/q] - 8352*v^7*Log[mu/q] - 6480*v^9*Log[mu/q] - 1296*v^11*Log[mu/q] + 349920*theta*v*Conjugate[theta]*Log[mu/q] - 303264*theta*v^3*Conjugate[theta]*Log[mu/q] - 233280*theta*v^5*Conjugate[theta]*Log[mu/q] - 25920*theta*v^7*Conjugate[theta]*Log[mu/q] - 6048*theta*v^9*Conjugate[theta]*Log[mu/q] - 2592*theta*v^11*Conjugate[theta]*Log[mu/q] - 9720*Log[2]*Log[mu/q] + 16848*v^2*Log[2]*Log[mu/q] + 2808*v^4*Log[2]*Log[mu/q] - 12960*v^6*Log[2]*Log[mu/q] - 648*v^8*Log[2]*Log[mu/q] + 3024*v^10*Log[2]*Log[mu/q] + 648*v^12*Log[2]*Log[mu/q] - 174960*theta*Conjugate[theta]*Log[2]*Log[mu/q] + 209952*theta*v^2*Conjugate[theta]*Log[2]*Log[mu/q] + 81648*theta*v^4*Conjugate[theta]*Log[2]*Log[mu/q] - 88128*theta*v^6*Conjugate[theta]*Log[2]*Log[mu/q] - 32400*theta*v^8*Conjugate[theta]*Log[2]*Log[mu/q] + 2592*theta*v^10*Conjugate[theta]*Log[2]*Log[mu/q] + 1296*theta*v^12*Conjugate[theta]*Log[2]*Log[mu/q] + 46656*v*Log[1 - v] - 46656*v^3*Log[1 - v] + 31104*v^5*Log[1 - v] - 3456*v^7*Log[1 - v] - 22464*v^9*Log[1 - v] - 5184*v^11*Log[1 - v] + 653184*theta*v*Conjugate[theta]*Log[1 - v] - 466560*theta*v^3*Conjugate[theta]*Log[1 - v] - 186624*theta*v^5*Conjugate[theta]*Log[1 - v] + 34560*theta*v^7*Conjugate[theta]*Log[1 - v] - 24192*theta*v^9*Conjugate[theta]*Log[1 - v] - 10368*theta*v^11*Conjugate[theta]*Log[1 - v] - 23328*Log[2]*Log[1 - v] + 31104*v^2*Log[2]*Log[1 - v] + 28512*v^4*Log[2]*Log[1 - v] - 41472*v^6*Log[2]*Log[1 - v] - 7776*v^8*Log[2]*Log[1 - v] + 10368*v^10*Log[2]*Log[1 - v] + 2592*v^12*Log[2]*Log[1 - v] - 326592*theta*Conjugate[theta]*Log[2]*Log[1 - v] + 342144*theta*v^2*Conjugate[theta]*Log[2]*Log[1 - v] + 243648*theta*v^4*Conjugate[theta]*Log[2]*Log[1 - v] - 186624*theta*v^6*Conjugate[theta]*Log[2]*Log[1 - v] - 88128*theta*v^8*Conjugate[theta]*Log[2]*Log[1 - v] + 10368*theta*v^10*Conjugate[theta]*Log[2]*Log[1 - v] + 5184*theta*v^12*Conjugate[theta]*Log[2]*Log[1 - v] + 46656*v*Log[1 + v] - 46656*v^3*Log[1 + v] + 31104*v^5*Log[1 + v] - 3456*v^7*Log[1 + v] - 22464*v^9*Log[1 + v] - 5184*v^11*Log[1 + v] + 653184*theta*v*Conjugate[theta]*Log[1 + v] - 466560*theta*v^3*Conjugate[theta]*Log[1 + v] - 186624*theta*v^5*Conjugate[theta]*Log[1 + v] + 34560*theta*v^7*Conjugate[theta]*Log[1 + v] - 24192*theta*v^9*Conjugate[theta]*Log[1 + v] - 10368*theta*v^11*Conjugate[theta]*Log[1 + v] - 23328*Log[2]*Log[1 + v] + 31104*v^2*Log[2]*Log[1 + v] + 28512*v^4*Log[2]*Log[1 + v] - 41472*v^6*Log[2]*Log[1 + v] - 7776*v^8*Log[2]*Log[1 + v] + 10368*v^10*Log[2]*Log[1 + v] + 2592*v^12*Log[2]*Log[1 + v] - 326592*theta*Conjugate[theta]*Log[2]*Log[1 + v] + 342144*theta*v^2*Conjugate[theta]*Log[2]*Log[1 + v] + 243648*theta*v^4*Conjugate[theta]*Log[2]*Log[1 + v] - 186624*theta*v^6*Conjugate[theta]*Log[2]*Log[1 + v] - 88128*theta*v^8*Conjugate[theta]*Log[2]*Log[1 + v] + 10368*theta*v^10*Conjugate[theta]*Log[2]*Log[1 + v] + 5184*theta*v^12*Conjugate[theta]*Log[2]*Log[1 + v] - 9720*Zeta[3] + 16848*v^2*Zeta[3] + 2808*v^4*Zeta[3] - 12960*v^6*Zeta[3] - 648*v^8*Zeta[3] + 3024*v^10*Zeta[3] + 648*v^12*Zeta[3] - 299376*theta*Conjugate[theta]*Zeta[3] + 375840*theta*v^2*Conjugate[theta]*Zeta[3] + 109296*theta*v^4*Conjugate[theta]*Zeta[3] - 143424*theta*v^6*Conjugate[theta]*Zeta[3] - 46224*theta*v^8*Conjugate[theta]*Zeta[3] + 2592*theta*v^10*Conjugate[theta]*Zeta[3] + 1296*theta*v^12*Conjugate[theta]*Zeta[3]))/(294912*Pi^6*(3 + v^2)^2);

rho21OnShell = ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(221 + 761*v + 205*v^2 + 421*v^3 + 307*v^4 + 163*v^5 + 143*v^6 + 55*v^7 + 20*v^8 + 8*v^9)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0}, 1 - v])/(Pi^6*(3 + v^2)^2) + ((I/32)*Gstrong^2*MQ*q^4*v^2*(6 - 3*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1, 0}, 1 - v])/Pi^6 - ((I/32)*Gstrong^2*MQ*q^4*v^2*(6 - 3*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1, 2}, 1 - v])/Pi^6 + (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0, 1}, 1 - v])/Pi^6 - (((9*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 0, 2}, 1 - v])/Pi^6 - (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1, 0}, 1 - v])/Pi^6 + (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1, 2}, 1 - v])/Pi^6 + (((3*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(53 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 0}, 1 - v])/Pi^6 - (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 1}, 1 - v])/Pi^6 + (((3*I)/64)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2, 2}, 1 - v])/Pi^6 - (((3*I)/64)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 0}, 1 - v])/Pi^6 + (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 1}, 1 - v])/Pi^6 - (((3*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(53 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0, 2}, 1 - v])/Pi^6 - (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1, 0}, 1 - v])/Pi^6 + (((3*I)/16)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1, 2}, 1 - v])/Pi^6 + (((9*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2, 0}, 1 - v])/Pi^6 - (((3*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(31 + 6*v^2 + 3*v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2, 1}, 1 - v])/Pi^6 + (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v])/Pi^6 - (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v])/Pi^6 - (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v])/Pi^6 + (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v])/Pi^6 + (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v])/Pi^6 - (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 1 - v])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v])/Pi^6 - (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v])/Pi^6 + (((9*I)/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/Pi^6 - (((3*I)/128)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/Pi^6 + (((15*I)/512)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/Pi^6 - ((I/16)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 1}, 1 - v]*(-87 - 57*v^2 + 29*v^4 + 35*v^6 + 14*v^8 + 2*v^10 + 27*Log[2] - 9*v^2*Log[2] - 15*v^4*Log[2] - 3*v^6*Log[2]))/(Pi^6*(3 + v^2)^2) + ((I/16)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 1}, 1 - v]*(-87 - 57*v^2 + 29*v^4 + 35*v^6 + 14*v^8 + 2*v^10 - 27*Log[2] + 9*v^2*Log[2] + 15*v^4*Log[2] + 3*v^6*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/96)*Gstrong^2*MQ*q^4*v*(theta - Conjugate[theta])*GoncharovPolyLog[{1}, 1 - v]*(348 + 66*v^2 - 86*v^4 - 24*v^6 + 54*v*Log[2] - 9*v^3*Log[2] + 3*v^7*Log[2]))/(Pi^6*(3 + v^2)) - ((I/512)*Gstrong^2*MQ*q^4*(1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 2}, 1 - v]*(-442 + 1522*v - 410*v^2 + 842*v^3 - 614*v^4 + 326*v^5 - 286*v^6 + 110*v^7 - 40*v^8 + 16*v^9 - 2511*Log[2] + 2511*v*Log[2] - 2160*v^2*Log[2] + 2160*v^3*Log[2] - 846*v^4*Log[2] + 846*v^5*Log[2] - 216*v^6*Log[2] + 216*v^7*Log[2] - 27*v^8*Log[2] + 27*v^9*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/512)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{0, 2}, 1 - v]*(-3322 - 1080*v - 1408*v^2 - 432*v^3 + 1332*v^4 + 288*v^5 + 1000*v^6 + 176*v^7 + 310*v^8 + 24*v^9 + 40*v^10 - 1431*Log[2] + 423*v^2*Log[2] + 786*v^4*Log[2] + 198*v^6*Log[2] + 21*v^8*Log[2] + 3*v^10*Log[2]))/(Pi^6*(3 + v^2)^2) + ((I/256)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2, 0}, 1 - v]*(-1661 + 540*v - 704*v^2 + 216*v^3 + 666*v^4 - 144*v^5 + 500*v^6 - 88*v^7 + 155*v^8 - 12*v^9 + 20*v^10 - 540*Log[2] - 36*v^2*Log[2] + 264*v^4*Log[2] + 216*v^6*Log[2] + 84*v^8*Log[2] + 12*v^10*Log[2]))/(Pi^6*(3 + v^2)^2) - ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/Pi^6 - ((I/256)*Gstrong^2*MQ*q^4*(-1 + v)*(1 + v)*(5 + 2*v^2 + v^4)*(theta - Conjugate[theta])*GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/Pi^6 + ((I/3072)*Gstrong^2*MQ*q^4*(-1 + v)*(theta - Conjugate[theta])*GoncharovPolyLog[{0}, 1 - v]*(8964 - 8316*v + 4548*v^2 - 4668*v^3 - 2060*v^4 - 1340*v^5 - 1604*v^6 - 548*v^7 - 248*v^8 - 104*v^9 + 2694*Log[2] - 3786*v*Log[2] + 4020*v^2*Log[2] + 1428*v^3*Log[2] + 2256*v^4*Log[2] + 3984*v^5*Log[2] + 876*v^6*Log[2] + 1932*v^7*Log[2] + 138*v^8*Log[2] + 282*v^9*Log[2] - 2430*Log[mu/q] - 2430*v*Log[mu/q] - 2592*v^2*Log[mu/q] - 2592*v^3*Log[mu/q] - 1404*v^4*Log[mu/q] - 1404*v^5*Log[mu/q] - 432*v^6*Log[mu/q] - 432*v^7*Log[mu/q] - 54*v^8*Log[mu/q] - 54*v^9*Log[mu/q] - 2673*Log[1 - v] - 2673*v*Log[1 - v] - 3240*v^2*Log[1 - v] - 3240*v^3*Log[1 - v] - 2970*v^4*Log[1 - v] - 2970*v^5*Log[1 - v] - 1296*v^6*Log[1 - v] - 1296*v^7*Log[1 - v] - 189*v^8*Log[1 - v] - 189*v^9*Log[1 - v] - 2673*Log[1 + v] - 2673*v*Log[1 + v] - 3240*v^2*Log[1 + v] - 3240*v^3*Log[1 + v] - 2970*v^4*Log[1 + v] - 2970*v^5*Log[1 + v] - 1296*v^6*Log[1 + v] - 1296*v^7*Log[1 + v] - 189*v^8*Log[1 + v] - 189*v^9*Log[1 + v]))/(Pi^6*(3 + v^2)^2) + ((I/3072)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*GoncharovPolyLog[{2}, 1 - v]*(8964 - 1080*Pi^2 + 17280*v + 12864*v^2 - 72*Pi^2*v^2 + 9216*v^3 + 2608*v^4 + 528*Pi^2*v^4 - 720*v^5 - 264*v^6 + 432*Pi^2*v^6 - 1056*v^7 + 300*v^8 + 168*Pi^2*v^8 - 144*v^9 + 104*v^10 + 24*Pi^2*v^10 + 25278*Log[2] - 6480*v*Log[2] + 9582*v^2*Log[2] - 2592*v^3*Log[2] - 8532*v^4*Log[2] + 1728*v^5*Log[2] - 9348*v^6*Log[2] + 1056*v^7*Log[2] - 4074*v^8*Log[2] + 144*v^9*Log[2] - 618*v^10*Log[2] + 3240*Log[2]^2 + 216*v^2*Log[2]^2 - 1584*v^4*Log[2]^2 - 1296*v^6*Log[2]^2 - 504*v^8*Log[2]^2 - 72*v^10*Log[2]^2 - 2430*Log[mu/q] - 162*v^2*Log[mu/q] + 1188*v^4*Log[mu/q] + 972*v^6*Log[mu/q] + 378*v^8*Log[mu/q] + 54*v^10*Log[mu/q] - 2673*Log[1 - v] - 567*v^2*Log[1 - v] + 270*v^4*Log[1 - v] + 1674*v^6*Log[1 - v] + 1107*v^8*Log[1 - v] + 189*v^10*Log[1 - v] - 2673*Log[1 + v] - 567*v^2*Log[1 + v] + 270*v^4*Log[1 + v] + 1674*v^6*Log[1 + v] + 1107*v^8*Log[1 + v] + 189*v^10*Log[1 + v]))/(Pi^6*(3 + v^2)^2) + ((I/3072)*Gstrong^2*MQ*q^4*(theta - Conjugate[theta])*(-854*Pi^2 + 15480*v + 1080*Pi^2*v - 1328*Pi^2*v^2 + 11832*v^3 + 432*Pi^2*v^3 + 60*Pi^2*v^4 - 2600*v^5 - 288*Pi^2*v^5 + 680*Pi^2*v^6 - 3384*v^7 - 176*Pi^2*v^7 + 362*Pi^2*v^8 - 592*v^9 - 24*Pi^2*v^9 + 56*Pi^2*v^10 + 8964*Log[2] - 27972*v*Log[2] + 12864*v^2*Log[2] - 15048*v^3*Log[2] + 2608*v^4*Log[2] + 7200*v^5*Log[2] - 264*v^6*Log[2] + 5736*v^7*Log[2] + 300*v^8*Log[2] + 900*v^9*Log[2] + 104*v^10*Log[2] + 4020*Log[2]^2 - 3240*v*Log[2]^2 + 4470*v^2*Log[2]^2 - 1296*v^3*Log[2]^2 + 144*v^4*Log[2]^2 + 864*v^5*Log[2]^2 - 3228*v^6*Log[2]^2 + 528*v^7*Log[2]^2 - 2004*v^8*Log[2]^2 + 72*v^9*Log[2]^2 - 330*v^10*Log[2]^2 + 4860*v*Log[mu/q] + 1944*v^3*Log[mu/q] - 1296*v^5*Log[mu/q] - 792*v^7*Log[mu/q] - 108*v^9*Log[mu/q] - 2430*Log[2]*Log[mu/q] - 162*v^2*Log[2]*Log[mu/q] + 1188*v^4*Log[2]*Log[mu/q] + 972*v^6*Log[2]*Log[mu/q] + 378*v^8*Log[2]*Log[mu/q] + 54*v^10*Log[2]*Log[mu/q] + 5346*v*Log[1 - v] + 2916*v^3*Log[1 - v] - 3240*v^5*Log[1 - v] - 2340*v^7*Log[1 - v] - 378*v^9*Log[1 - v] - 2673*Log[2]*Log[1 - v] - 567*v^2*Log[2]*Log[1 - v] + 270*v^4*Log[2]*Log[1 - v] + 1674*v^6*Log[2]*Log[1 - v] + 1107*v^8*Log[2]*Log[1 - v] + 189*v^10*Log[2]*Log[1 - v] + 5346*v*Log[1 + v] + 2916*v^3*Log[1 + v] - 3240*v^5*Log[1 + v] - 2340*v^7*Log[1 + v] - 378*v^9*Log[1 + v] - 2673*Log[2]*Log[1 + v] - 567*v^2*Log[2]*Log[1 + v] + 270*v^4*Log[2]*Log[1 + v] + 1674*v^6*Log[2]*Log[1 + v] + 1107*v^8*Log[2]*Log[1 + v] + 189*v^10*Log[2]*Log[1 + v] - 6318*Zeta[3] + 1134*v^2*Zeta[3] + 3348*v^4*Zeta[3] + 1404*v^6*Zeta[3] + 378*v^8*Zeta[3] + 54*v^10*Zeta[3]))/(Pi^6*(3 + v^2)^2);

alpha = {(32*(-1 + epsilon)*Gstrong^2*q^4*(-144*(3 + 4*v^2 + 7*v^4 + 2*v^6) + 
     3072*epsilon^9*(-12 + v^2 + 9*v^4 + 2*v^6) + 
     12*epsilon*(-2655 + 1230*v^2 + 2773*v^4 + 284*v^6) - 
     32*epsilon^8*(-9672 + 950*v^2 + 7343*v^4 + 1539*v^6) + 
     16*epsilon^7*(-70920 + 7782*v^2 + 53799*v^4 + 10547*v^6) - 
     2*epsilon^2*(-148335 + 43637*v^2 + 124679*v^4 + 13251*v^6) - 
     4*epsilon^6*(-586620 + 72465*v^2 + 443304*v^4 + 80299*v^6) + 
     4*epsilon^5*(-742758 + 106776*v^2 + 561355*v^4 + 92335*v^6) + 
     epsilon^3*(-1124586 + 247201*v^2 + 882572*v^4 + 110861*v^6) - 
     epsilon^4*(-2346828 + 408537*v^2 + 1791134*v^4 + 261269*v^6) + 
     2*theta*(6144*epsilon^10*v^2*(-4 + 3*v^2 + v^4) - 
       144*(51 - 4*v^2 - v^4 + 2*v^6) + 12*epsilon*(-627 + 4310*v^2 + 
         1617*v^4 + 268*v^6) - 64*epsilon^9*(1224 - 4088*v^2 + 2005*v^4 + 
         699*v^6) + 64*epsilon^8*(8964 - 19011*v^2 + 5478*v^4 + 2105*v^6) - 
       2*epsilon^2*(-188709 + 234317*v^2 + 83761*v^4 + 11655*v^6) - 
       8*epsilon^7*(245844 - 400239*v^2 + 49794*v^4 + 25481*v^6) + 
       epsilon^5*(-4998720 + 5673846*v^2 + 781160*v^4 + 32034*v^6) + 
       4*epsilon^6*(994272 - 1317889*v^2 - 20954*v^4 + 33419*v^6) + 
       epsilon^3*(-1744878 + 1809707*v^2 + 565900*v^4 + 78007*v^6) - 
       epsilon^4*(-3875304 + 4017915*v^2 + 957590*v^4 + 115607*v^6))*
      Conjugate[theta]))/(3*(1 - 2*epsilon)^2*epsilon*(-3 + 2*epsilon)*
    (-4 + 3*epsilon)*(-3 + 4*epsilon)*Pi*(-1 + v^2)*(3 + v^2)*
    (-2 + epsilon*(4 + v^2))), 
  (4*Gstrong^2*q^4*((-2 + 3*epsilon)*(epsilon^2*(35 - 139*v^2) - 
       6*(1 + 3*v^2) + 2*epsilon^3*(-7 + 27*v^2) + epsilon*(-13 + 101*v^2)) + 
     2*theta*(36*(3 + v^2) - 8*epsilon^4*(-169 + 32*v^2) + 
       4*epsilon^5*(-101 + 33*v^2) - 4*epsilon*(133 + 65*v^2) - 
       epsilon^3*(1765 + 131*v^2) + epsilon^2*(1249 + 471*v^2))*
      Conjugate[theta]))/(epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi), 
  (16*(-1 + 2*epsilon)*Gstrong^2*q^4*(6*v^2*(-1 + v^2) + 
     epsilon*(8 - 3*v^2 - 29*v^4) + epsilon^3*(44 - 7*v^2 - 22*v^4) + 
     epsilon^4*(8 - 17*v^2 - 7*v^4) + 2*epsilon^5*(-8 + 4*v^2 + 3*v^4) + 
     epsilon^2*(-42 + 26*v^2 + 46*v^4) + 2*(-1 + epsilon)*theta*
      (-6*(4 - 5*v^2 + v^4) - 3*epsilon^2*(98 - 19*v^2 + 3*v^4) + 
       4*epsilon^5*(-4 + 2*v^2 + 3*v^4) - 3*epsilon^3*
        (-92 + 17*v^2 + 3*v^4) - 2*epsilon^4*(52 - 3*v^2 + 4*v^4) + 
       epsilon*(148 - 59*v^2 + 19*v^4))*Conjugate[theta]))/
   (epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi*(-2 + epsilon*(4 + v^2))), 
  (16*Gstrong^2*q^4*(epsilon^4*(20815 + 22592*v^2 - 20439*v^4) + 
     epsilon^2*(6940 + 9132*v^2 - 9160*v^4) + 
     epsilon^8*(696 + 720*v^2 - 648*v^4) + 144*(1 + 2*v^2 - 3*v^4) + 
     36*epsilon*(-45 - 70*v^2 + 83*v^4) + 4*epsilon^7*
      (-977 - 996*v^2 + 981*v^4) - 6*epsilon^6*(-1753 - 1778*v^2 + 
       1779*v^4) + epsilon^3*(-15541 - 18244*v^2 + 16681*v^4) + 
     epsilon^5*(-18043 - 18652*v^2 + 17759*v^4) + 
     2*theta*(epsilon^8*(24880 + 336*v^2 - 4608*v^4) - 
       432*(-3 + 2*v^2 + v^4) + 48*epsilon^9*(-47 + 6*v^2 + 9*v^4) + 
       12*epsilon*(-1175 + 694*v^2 + 193*v^4) + 24*epsilon^7*
        (-4220 + 129*v^2 + 667*v^4) - 4*epsilon^2*(-16234 + 8747*v^2 + 
         1295*v^4) - 8*epsilon^4*(-34917 + 13775*v^2 + 1764*v^4) - 
       4*epsilon^6*(-55701 + 8021*v^2 + 6640*v^4) + 
       epsilon^3*(-169157 + 81232*v^2 + 7957*v^4) + 
       epsilon^5*(-306455 + 84856*v^2 + 24175*v^4))*Conjugate[theta]))/
   (3*(-1 + epsilon)*epsilon^2*(-3 + 2*epsilon)*(-1 + 2*epsilon)*
    (-4 + 3*epsilon)*Pi*(-1 + v^2)), 
  (-32*Gstrong^2*q^4*v^2*(epsilon^2*(887 - 583*v^2) + 
     epsilon^6*(68 - 36*v^2) - 72*(-1 + v^2) + 8*epsilon^5*(-37 + 22*v^2) - 
     9*epsilon^4*(-73 + 45*v^2) + 6*epsilon*(-69 + 53*v^2) + 
     epsilon^3*(-973 + 601*v^2) + 2*theta*(epsilon^4*(7101 - 3909*v^2) + 
       epsilon^2*(4271 - 3023*v^2) + epsilon^6*(1420 - 652*v^2) - 
       216*(-1 + v^2) + 8*epsilon^7*(-17 + 9*v^2) + 
       6*epsilon*(-251 + 203*v^2) + epsilon^5*(-4486 + 2182*v^2) + 
       epsilon^3*(-6876 + 4324*v^2))*Conjugate[theta]))/
   (3*(-1 + epsilon)*epsilon*(-3 + 2*epsilon)*(-1 + 2*epsilon)*
    (-4 + 3*epsilon)*Pi*(-1 + v^2)), 
  (-8*Gstrong^2*q^4*(epsilon^3*(4485 + 4434*v^2 - 4103*v^4) + 
     epsilon^5*(3926 + 1544*v^2 - 2782*v^4) + 72*(-1 - 2*v^2 + 3*v^4) - 
     8*epsilon^7*(-67 + 27*v^4) - 18*epsilon*(-43 - 54*v^2 + 65*v^4) + 
     4*epsilon^6*(-541 - 62*v^2 + 291*v^4) + 
     epsilon^2*(-2651 - 2862*v^2 + 2825*v^4) + 
     epsilon^4*(-4831 - 3698*v^2 + 4065*v^4) + 
     2*theta*(216*(-3 + 2*v^2 + v^4) + 16*epsilon^8*(-85 + 36*v^2 + 9*v^4) - 
       16*epsilon^7*(-929 + 299*v^2 + 90*v^4) - 
       6*epsilon*(-1169 + 742*v^2 + 139*v^4) + 8*epsilon^6*
        (-6532 + 2253*v^2 + 547*v^4) - 2*epsilon^3*(-34225 + 19152*v^2 + 
         985*v^4) + epsilon^2*(-29561 + 17854*v^2 + 1339*v^4) - 
       4*epsilon^5*(-23245 + 9557*v^2 + 1484*v^4) + 
       epsilon^4*(-99471 + 48874*v^2 + 4101*v^4))*Conjugate[theta]))/
   (3*(-1 + epsilon)*epsilon^2*(-3 + 2*epsilon)*(-1 + 2*epsilon)*
    (-4 + 3*epsilon)*Pi), 
  (8*Gstrong^2*q^4*(6144*epsilon^9*v^4*(-4 + 3*v^2 + v^4) + 
     288*(9 - 39*v^2 - 5*v^4 + 3*v^6) + epsilon^4*(189018 + 179127*v^2 + 
       992679*v^4 - 1316355*v^6 - 218069*v^8) + 
     24*epsilon*(-807 + 2815*v^2 + 141*v^4 + 533*v^6 + 6*v^8) - 
     32*epsilon^8*(-504 - 666*v^2 - 6013*v^4 + 5306*v^6 + 1557*v^8) - 
     4*epsilon^2*(-15846 + 35693*v^2 - 15983*v^4 + 37367*v^6 + 2961*v^8) + 
     2*epsilon^3*(-63741 + 38845*v^2 - 194669*v^4 + 303383*v^6 + 38486*v^8) + 
     4*epsilon^7*(-20244 - 31809*v^2 - 162561*v^4 + 162621*v^6 + 42329*v^8) - 
     4*epsilon^6*(-43350 - 77685*v^2 - 308353*v^4 + 340285*v^6 + 78207*v^8) + 
     epsilon^5*(-216708 - 375175*v^2 - 1420219*v^4 + 1707411*v^6 + 
       339987*v^8) + 2*theta*(6144*epsilon^10*v^2*(12 - 13*v^2 + v^6) + 
       864*(39 - 53*v^2 - 19*v^4 + v^6) + epsilon^4*(7013430 + 3832293*v^2 - 
         8445251*v^4 - 1507849*v^6 - 106959*v^8) + 
       24*epsilon*(-13971 + 12303*v^2 + 9185*v^4 + 733*v^6 + 6*v^8) - 
       64*epsilon^9*(1008 + 10716*v^2 - 11885*v^4 - 236*v^6 + 717*v^8) - 
       4*epsilon^2*(-375972 + 146495*v^2 + 307383*v^4 + 45805*v^6 + 
         2817*v^8) + 8*epsilon^8*(90060 + 351711*v^2 - 398805*v^4 - 
         20547*v^6 + 17005*v^8) - 4*epsilon^7*(730392 + 1636731*v^2 - 
         1926765*v^4 - 171047*v^6 + 48449*v^8) + 
       epsilon^5*(-8195568 - 8103261*v^2 + 12129703*v^4 + 1919729*v^6 + 
         50869*v^8) + 2*epsilon^6*(3130440 + 4659927*v^2 - 5922213*v^4 - 
         747147*v^6 + 53585*v^8) + epsilon^3*(-4015470 - 366998*v^2 + 
         3988118*v^4 + 712238*v^6 + 57536*v^8))*Conjugate[theta]))/
   (3*epsilon*(-3 + 2*epsilon)*(-1 + 2*epsilon)*(-4 + 3*epsilon)*
    (-3 + 4*epsilon)*Pi*(-1 + v^2)*(3 + v^2)*(-2 + epsilon*(4 + v^2))), 
  (-64*(-1 + epsilon)*Gstrong^2*q^4*v^2*(-72*v^2*(-9 + v^4) + 
     768*epsilon^7*v^2*(-4 + 3*v^2 + v^4) + 
     epsilon^4*(27744 + 74024*v^2 - 71826*v^4 - 15294*v^6) + 
     epsilon^2*(14040 + 25384*v^2 - 23318*v^4 - 3522*v^6) + 
     6*epsilon*(-432 - 999*v^2 + 614*v^4 + 97*v^6) - 
     8*epsilon^6*(-288 - 2528*v^2 + 2059*v^4 + 597*v^6) + 
     4*epsilon^5*(-3216 - 13382*v^2 + 11995*v^4 + 2995*v^6) + 
     epsilon^3*(-28656 - 57702*v^2 + 57653*v^4 + 10333*v^6) + 
     2*theta*(-72*v^2*(-21 - 4*v^2 + v^4) + 768*epsilon^8*
        (12 - 13*v^2 + v^6) + 6*epsilon*(-2592 - 151*v^2 + 158*v^4 + 
         89*v^6) - 16*epsilon^7*(4656 - 4630*v^2 - 127*v^4 + 261*v^6) + 
       16*epsilon^6*(15840 - 14009*v^2 - 776*v^4 + 529*v^6) - 
       4*epsilon^4*(-127296 + 83803*v^2 + 12846*v^4 + 611*v^6) - 
       8*epsilon^5*(58656 - 45257*v^2 - 4335*v^4 + 772*v^6) - 
       2*epsilon^2*(-55080 + 19846*v^2 + 6809*v^4 + 1521*v^6) + 
       epsilon^3*(-322704 + 172184*v^2 + 39427*v^4 + 6149*v^6))*
      Conjugate[theta]))/(3*(1 - 2*epsilon)^2*(-3 + 2*epsilon)*
    (-4 + 3*epsilon)*(-3 + 4*epsilon)*Pi*(-1 + v^2)*(3 + v^2)*
    (-2 + epsilon*(4 + v^2))), 
  (8*Gstrong^2*q^4*(288*epsilon^5*(-1 + v^2) + 24*v^2*(-11 + 3*v^2) + 
     epsilon^3*(-3048 + 3311*v^2 - 199*v^4) + 
     6*epsilon^4*(256 - 263*v^2 + 7*v^4) - 
     2*epsilon*(432 - 767*v^2 + 127*v^4) + 
     epsilon^2*(2664 - 3293*v^2 + 341*v^4) + 
     2*theta*(72*v^2*(-9 + v^2) - 9024*epsilon^6*(-1 + v^2) + 
       1152*epsilon^7*(-1 + v^2) + epsilon^4*(50352 - 49812*v^2 - 668*v^4) + 
       epsilon^2*(24624 - 26019*v^2 - 301*v^4) + 
       epsilon*(-5184 + 6910*v^2 - 94*v^4) + 60*epsilon^5*
        (-488 + 485*v^2 + 3*v^4) + epsilon^3*(-48384 + 48333*v^2 + 819*v^4))*
      Conjugate[theta]))/(3*epsilon*(-3 + 2*epsilon)*(-1 + 2*epsilon)*
    (-4 + 3*epsilon)*Pi), 
  (16*Gstrong^2*q^4*(epsilon*(4*epsilon^5*v^6 + epsilon^2*v^2*
        (-5 - 61*v^2 + 28*v^4) + epsilon*(34 + 6*v^2 + 41*v^4 - 16*v^6) + 
       3*(-4 - 3*v^4 + v^6) - 4*epsilon^4*(-8 - 2*v^2 + v^4 + v^6) - 
       epsilon^3*(56 + 10*v^2 - 32*v^4 + 15*v^6)) + 
     2*(-1 + epsilon)*theta*(18*(-1 + v^2) + 
       epsilon^3*(904 - 278*v^2 + 56*v^4 - 7*v^6) + 
       epsilon^4*(-880 + 368*v^2 + 4*v^4 - 6*v^6) - 
       3*epsilon*(-60 + 33*v^2 - 4*v^4 + v^6) + 8*epsilon^6*
        (-16 + 12*v^2 + 2*v^4 + v^6) - 4*epsilon^5*(-136 + 74*v^2 + 8*v^4 + 
         v^6) + epsilon^2*(-580 + 196*v^2 - 50*v^4 + 11*v^6))*
      Conjugate[theta]))/(epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi*
    (-2 + epsilon*(4 + v^2))), 
  (-16*Gstrong^2*q^4*v^4*(9 - 3*v^2 + 2*epsilon^4*v^2 + 
     epsilon^2*(15 - 8*v^2) - epsilon^3*(2 + v^2) + epsilon*(-23 + 10*v^2) + 
     2*(-1 + epsilon)*theta*(24*epsilon^3 + epsilon*(44 - 5*v^2) + 
       3*(-7 + v^2) + 4*epsilon^4*(-2 + v^2) - 3*epsilon^2*(10 + v^2))*
      Conjugate[theta]))/((-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi*
    (-2 + epsilon*(4 + v^2))), 
  (2*Gstrong^2*q^4*(48*(-1 + 3*v^2) + epsilon^3*(445 - 706*v^2 - 139*v^4) - 
     2*epsilon*(-155 + 346*v^2 + 9*v^4) + 2*epsilon^4*
      (-61 + 82*v^2 + 27*v^4) + epsilon^2*(-587 + 1094*v^2 + 101*v^4) + 
     2*theta*(144*(-3 + 5*v^2) + epsilon^3*(11095 - 14166*v^2 - 81*v^4) - 
       8*epsilon^4*(883 - 1090*v^2 + 7*v^4) - 
       2*epsilon*(-1571 + 2306*v^2 + 9*v^4) + 4*epsilon^5*
        (435 - 526*v^2 + 11*v^4) + epsilon^2*(-8489 + 11458*v^2 + 103*v^4))*
      Conjugate[theta]))/(epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi), 
  -(Gstrong^2*q^4*(-1 + v^2)*(epsilon^2*(45 - 210*v^2 - 139*v^4) - 
      6*(3 + 10*v^2 + 3*v^4) + epsilon^3*(-26 + 68*v^2 + 54*v^4) + 
      epsilon*(-3 + 206*v^2 + 101*v^4) + 2*theta*(-18*(3 + v^2)^2 - 
        8*epsilon^3*(-69 - 98*v^2 + 7*v^4) - 9*epsilon^2*
         (97 + 102*v^2 + 9*v^4) + 4*epsilon^4*(-29 - 62*v^2 + 11*v^4) + 
        epsilon*(591 + 506*v^2 + 103*v^4))*Conjugate[theta]))/
   (2*epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi), 
  -((Gstrong^2*q^4*(-1 + v^2)*(-6*(-3 + 16*v^2 + 3*v^4) + 
      epsilon^3*(26 + 32*v^2 + 54*v^4) + epsilon*(3 + 200*v^2 + 101*v^4) - 
      epsilon^2*(45 + 136*v^2 + 139*v^4) + 
      2*theta*(epsilon^2*(873 - 2392*v^2 - 81*v^4) - 18*(-9 + 24*v^2 + v^4) - 
        8*epsilon^3*(69 - 210*v^2 + 7*v^4) + 4*epsilon^4*
         (29 - 112*v^2 + 11*v^4) + epsilon*(-591 + 1592*v^2 + 103*v^4))*
       Conjugate[theta]))/(epsilon*(-3 + 2*epsilon)*(-3 + 4*epsilon)*Pi))};

beta = {(((256*I)/3)*(-1 + epsilon)*Gstrong^2*MQ*q^4*(1536*epsilon^7*(4 + v^2) + 
     epsilon^5*(81792 + 11200*v^2 - 1064*v^4) + 18*(12 + 7*v^2 + v^4) + 
     48*epsilon^6*(-720 - 139*v^2 + 5*v^4) - 
     6*epsilon*(-369 + 247*v^2 + 34*v^4) + 16*epsilon^4*
      (-6303 - 429*v^2 + 128*v^4) + 3*epsilon^2*(-7244 + 1341*v^2 + 
       317*v^4) - 2*epsilon^3*(-33396 + 926*v^2 + 993*v^4))*
    (theta - Conjugate[theta]))/((1 - 2*epsilon)^2*epsilon*(-3 + 4*epsilon)*
    Pi*(-1 + v^2)*(3 + v^2)*(-2 + epsilon*(4 + v^2))), 
  ((-32*I)*Gstrong^2*MQ*q^4*(-12*(3 + v^2) + 40*epsilon*(3 + v^2) + 
     epsilon^3*(71 + v^2) + 2*epsilon^4*(-3 + 7*v^2) - 
     epsilon^2*(147 + 41*v^2))*(theta - Conjugate[theta]))/
   (epsilon*(-3 + 4*epsilon)*Pi*(3 + v^2)), 
  ((32*I)*Gstrong^2*MQ*q^4*(epsilon^2*(16 - 62*v^2) - 6*(2 + v^2) + 
     8*epsilon^5*(10 + v^2) - 8*epsilon^4*(16 + v^2) + 
     epsilon^3*(20 + 26*v^2) + epsilon*(22 + 41*v^2))*
    (theta - Conjugate[theta]))/(epsilon*(-3 + 4*epsilon)*Pi*
    (-2 + epsilon*(4 + v^2))), (((-64*I)/3)*Gstrong^2*MQ*q^4*
    (epsilon^2*(1444 - 688*v^2) - 72*(-1 + v^2) + 288*epsilon^6*(1 + v^2) + 
     72*epsilon*(-7 + 5*v^2) - 12*epsilon^5*(91 + 53*v^2) + 
     4*epsilon^4*(503 + 66*v^2) + epsilon^3*(-2217 + 487*v^2))*
    (theta - Conjugate[theta]))/((-1 + epsilon)*epsilon^2*(-1 + 2*epsilon)*Pi*
    (-1 + v^2)), (((128*I)/3)*(-12 + 29*epsilon - 38*epsilon^2 + 
     24*epsilon^3)*Gstrong^2*MQ*q^4*v^2*(theta - Conjugate[theta]))/
   ((-1 + epsilon)*(-1 + 2*epsilon)*Pi*(-1 + v^2)), 
  (((32*I)/3)*Gstrong^2*MQ*q^4*(epsilon^3*(886 - 74*v^2) + 36*(-1 + v^2) + 
     24*epsilon^5*(11 + 2*v^2) - 18*epsilon*(-15 + 7*v^2) - 
     4*epsilon^4*(173 + 12*v^2) + epsilon^2*(-683 + 167*v^2))*
    (theta - Conjugate[theta]))/((-1 + epsilon)*epsilon^2*(-1 + 2*epsilon)*
    Pi), (((-64*I)/3)*Gstrong^2*MQ*q^4*
    (768*epsilon^7*v^2*(-4 + 3*v^2 + v^4) + 72*(18 + 9*v^2 + v^4) + 
     12*epsilon*(-786 - 651*v^2 + 49*v^4) + 
     epsilon^4*(48612 + 97563*v^2 - 33426*v^4 - 8285*v^6) - 
     6*epsilon^2*(-4847 - 5792*v^2 + 1045*v^4 + 126*v^6) - 
     12*epsilon^6*(-508 - 1967*v^2 + 1094*v^4 + 341*v^6) + 
     4*epsilon^5*(-6582 - 16851*v^2 + 7352*v^4 + 2093*v^6) + 
     epsilon^3*(-49290 - 78225*v^2 + 20470*v^4 + 3993*v^6))*
    (theta - Conjugate[theta]))/(epsilon*(-1 + 2*epsilon)*(-3 + 4*epsilon)*Pi*
    (-1 + v^2)*(3 + v^2)*(-2 + epsilon*(4 + v^2))), 
  (((256*I)/3)*Gstrong^2*MQ*q^4*v^2*(9*v^2*(3 + v^2) + 
     epsilon*(972 - 705*v^2 - 75*v^4) + 192*epsilon^6*(-4 + 3*v^2 + v^4) - 
     24*epsilon^5*(-184 + 119*v^2 + 35*v^4) + 
     4*epsilon^4*(-2448 + 1436*v^2 + 365*v^4) + 
     epsilon^2*(-5184 + 3052*v^2 + 459*v^4) - 
     2*epsilon^3*(-5184 + 2913*v^2 + 601*v^4))*(theta - Conjugate[theta]))/
   ((1 - 2*epsilon)^2*(-3 + 4*epsilon)*Pi*(-1 + v^2)*(3 + v^2)*
    (-2 + epsilon*(4 + v^2))), ((-64*I)*Gstrong^2*MQ*q^4*
    (16*epsilon^4*(3 + v^2) + 2*v^2*(3 + v^2) + 
     2*epsilon^3*(-108 - 37*v^2 + v^4) - 6*epsilon*(27 + 12*v^2 + v^4) + 
     epsilon^2*(324 + 121*v^2 + 3*v^4))*(theta - Conjugate[theta]))/
   (epsilon*(-1 + 2*epsilon)*Pi*(3 + v^2)), 
  ((-32*I)*Gstrong^2*MQ*q^4*(-18 - 4*epsilon^4*(28 + 5*v^2) + 
     epsilon^3*(64 + 6*v^2 - 22*v^4) + epsilon*(60 + 9*v^2 - 3*v^4) + 
     8*epsilon^5*(8 + 2*v^2 + v^4) + 4*epsilon^2*(-15 - 3*v^2 + 4*v^4))*
    (theta - Conjugate[theta]))/(epsilon*(-3 + 4*epsilon)*Pi*
    (-2 + epsilon*(4 + v^2))), 
  ((32*I)*(3 - 10*epsilon + 2*epsilon^2 + 4*epsilon^3)*Gstrong^2*MQ*q^4*v^4*
    (theta - Conjugate[theta]))/((-3 + 4*epsilon)*Pi*
    (-2 + epsilon*(4 + v^2))), 
  ((16*I)*Gstrong^2*MQ*q^4*(-48*(3 + v^2) + 
     epsilon^3*(377 + 110*v^2 - 23*v^4) + epsilon*(570 + 172*v^2 - 6*v^4) + 
     2*epsilon^4*(-5 - 14*v^2 + 3*v^4) + epsilon^2*(-789 - 210*v^2 + 23*v^4))*
    (theta - Conjugate[theta]))/(epsilon*(-3 + 4*epsilon)*Pi*(3 + v^2)), 
  ((-4*I)*Gstrong^2*MQ*q^4*(-1 + v^2)*(-6*(3 + v^2)^2 + 
     epsilon^3*(22 + 4*v^2 + 6*v^4) - epsilon^2*(135 + 98*v^2 + 23*v^4) + 
     epsilon*(171 + 126*v^2 + 23*v^4))*(theta - Conjugate[theta]))/
   (epsilon*(-3 + 4*epsilon)*Pi*(3 + v^2)), 
  ((-8*I)*Gstrong^2*MQ*q^4*(-1 + v^2)*(epsilon^2*(135 - 16*v^2 - 23*v^4) - 
     6*(-9 + v^4) + epsilon^3*(-22 + 6*v^4) + 
     epsilon*(-171 + 12*v^2 + 23*v^4))*(theta - Conjugate[theta]))/
   (epsilon*(-3 + 4*epsilon)*Pi*(3 + v^2))};

integralRe = {0, 0, 0, ((-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0}, 1 - v])/
    (32768*Pi^5) - ((-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2}, 1 - v])/
    (32768*Pi^5) + ((-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0}, 1 - v])/
    (32768*Pi^5) - ((-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2}, 1 - v])/
    (32768*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*
     (-9 + v^4 + 4*Log[2] - 4*v^2*Log[2]))/(131072*Pi^5) - 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-9 + v^4 - 4*Log[2] + 
      4*v^2*Log[2]))/(131072*Pi^5) - (2*Pi^2 - 54*v - 4*Pi^2*v^2 + 52*v^3 + 
     2*Pi^2*v^4 - 6*v^5 + 27*Log[2] - 27*v^2*Log[2] - 3*v^4*Log[2] + 
     3*v^6*Log[2] - 6*Log[2]^2 + 12*v^2*Log[2]^2 - 6*v^4*Log[2]^2)/
    (393216*Pi^5) + epsilon*
    ((-5*v*(27 - 26*v^2 + 3*v^4)*GoncharovPolyLog[{1}, 1 - v])/(98304*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*GoncharovPolyLog[{0, 1}, 
        1 - v])/(65536*Pi^5) + (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*
       GoncharovPolyLog[{2, 1}, 1 - v])/(65536*Pi^5) - 
     (3*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 0}, 1 - v])/
      (32768*Pi^5) - (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 1}, 
        1 - v])/(16384*Pi^5) + (11*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (11*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 0}, 1 - v])/
      (32768*Pi^5) + (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 1}, 
        1 - v])/(16384*Pi^5) + (3*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 2, 2}, 1 - v])/(32768*Pi^5) - 
     (3*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 0}, 1 - v])/
      (32768*Pi^5) - (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 1}, 
        1 - v])/(16384*Pi^5) + (11*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (11*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 0}, 1 - v])/
      (32768*Pi^5) + (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 1}, 
        1 - v])/(16384*Pi^5) + (3*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 2, 2}, 1 - v])/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (3 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 18*Log[2] - 
        18*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (-33 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*v^4 + 18*Log[2] - 
        18*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (3 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 - 10*Log[2] + 
        10*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (-33 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*v^4 - 10*Log[2] + 
        10*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(99 - 162*EulerGamma + 16*Pi^2 - 
        531*v + 162*EulerGamma*v - 16*Pi^2*v + 312*v^2 - 16*Pi^2*v^2 + 
        104*v^3 + 16*Pi^2*v^3 - 83*v^4 + 18*EulerGamma*v^4 + 35*v^5 - 
        18*EulerGamma*v^5 - 72*Log[2] - 72*EulerGamma*Log[2] + 72*v*Log[2] + 
        72*EulerGamma*v*Log[2] - 84*v^2*Log[2] + 72*EulerGamma*v^2*Log[2] + 
        84*v^3*Log[2] - 72*EulerGamma*v^3*Log[2] + 12*v^4*Log[2] - 
        12*v^5*Log[2] + 180*Log[2]^2 - 180*v*Log[2]^2 - 180*v^2*Log[2]^2 + 
        180*v^3*Log[2]^2 + 162*Log[Pi] - 162*v*Log[Pi] - 18*v^4*Log[Pi] + 
        18*v^5*Log[Pi] + 72*Log[2]*Log[Pi] - 72*v*Log[2]*Log[Pi] - 
        72*v^2*Log[2]*Log[Pi] + 72*v^3*Log[2]*Log[Pi]))/(786432*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(99 - 162*EulerGamma - 16*Pi^2 + 
        531*v - 162*EulerGamma*v - 16*Pi^2*v + 312*v^2 + 16*Pi^2*v^2 - 
        104*v^3 + 16*Pi^2*v^3 - 83*v^4 + 18*EulerGamma*v^4 - 35*v^5 + 
        18*EulerGamma*v^5 + 288*Log[2] + 72*EulerGamma*Log[2] + 
        288*v*Log[2] + 72*EulerGamma*v*Log[2] + 84*v^2*Log[2] - 
        72*EulerGamma*v^2*Log[2] + 84*v^3*Log[2] - 72*EulerGamma*v^3*Log[2] - 
        36*v^4*Log[2] - 36*v^5*Log[2] - 180*Log[2]^2 - 180*v*Log[2]^2 + 
        180*v^2*Log[2]^2 + 180*v^3*Log[2]^2 + 162*Log[Pi] + 162*v*Log[Pi] - 
        18*v^4*Log[Pi] - 18*v^5*Log[Pi] - 72*Log[2]*Log[Pi] - 
        72*v*Log[2]*Log[Pi] + 72*v^2*Log[2]*Log[Pi] + 72*v^3*Log[2]*Log[Pi]))/
      (786432*Pi^5) + (-207*Pi^2 + 36*EulerGamma*Pi^2 + 3834*v - 
       972*EulerGamma*v + 249*Pi^2*v^2 - 72*EulerGamma*Pi^2*v^2 - 3692*v^3 + 
       936*EulerGamma*v^3 - 21*Pi^2*v^4 + 36*EulerGamma*Pi^2*v^4 + 426*v^5 - 
       108*EulerGamma*v^5 - 21*Pi^2*v^6 - 297*Log[2] + 
       486*EulerGamma*Log[2] - 24*Pi^2*Log[2] + 648*v*Log[2] + 
       657*v^2*Log[2] - 486*EulerGamma*v^2*Log[2] + 48*Pi^2*v^2*Log[2] - 
       624*v^3*Log[2] - 63*v^4*Log[2] - 54*EulerGamma*v^4*Log[2] - 
       24*Pi^2*v^4*Log[2] + 72*v^5*Log[2] - 105*v^6*Log[2] + 
       54*EulerGamma*v^6*Log[2] - 918*Log[2]^2 - 108*EulerGamma*Log[2]^2 + 
       792*v^2*Log[2]^2 + 216*EulerGamma*v^2*Log[2]^2 + 234*v^4*Log[2]^2 - 
       108*EulerGamma*v^4*Log[2]^2 - 108*v^6*Log[2]^2 + 252*Log[2]^3 - 
       504*v^2*Log[2]^3 + 252*v^4*Log[2]^3 - 36*Pi^2*Log[Pi] + 
       972*v*Log[Pi] + 72*Pi^2*v^2*Log[Pi] - 936*v^3*Log[Pi] - 
       36*Pi^2*v^4*Log[Pi] + 108*v^5*Log[Pi] - 486*Log[2]*Log[Pi] + 
       486*v^2*Log[2]*Log[Pi] + 54*v^4*Log[2]*Log[Pi] - 
       54*v^6*Log[2]*Log[Pi] + 108*Log[2]^2*Log[Pi] - 
       216*v^2*Log[2]^2*Log[Pi] + 108*v^4*Log[2]^2*Log[Pi] - 360*Zeta[3] + 
       720*v^2*Zeta[3] - 360*v^4*Zeta[3])/(2359296*Pi^5)) + 
   epsilon^2*((-5*v*(27 - 26*v^2 + 3*v^4)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (24576*Pi^5) + (25*v*(27 - 26*v^2 + 3*v^4)*GoncharovPolyLog[{1, 1}, 
        1 - v])/(49152*Pi^5) - (5*v*(27 - 26*v^2 + 3*v^4)*
       GoncharovPolyLog[{1, 2}, 1 - v])/(24576*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*GoncharovPolyLog[{0, 1, 0}, 
        1 - v])/(16384*Pi^5) + (25*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 1}, 1 - v])/(32768*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*GoncharovPolyLog[{0, 1, 2}, 
        1 - v])/(16384*Pi^5) + (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 0}, 1 - v])/(16384*Pi^5) - 
     (25*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*GoncharovPolyLog[{2, 1, 1}, 
        1 - v])/(32768*Pi^5) + (5*(-1 + v)*(1 + v)*(-3 + v^2)*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v])/(16384*Pi^5) + 
     (7*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 0, 1}, 
        1 - v])/(16384*Pi^5) - (31*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/
      (4096*Pi^5) + (25*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 1, 1}, 
        1 - v])/(8192*Pi^5) - (5*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 0, 1, 2}, 1 - v])/(4096*Pi^5) + 
     (99*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/
      (32768*Pi^5) - (55*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 0, 2, 1}, 
        1 - v])/(16384*Pi^5) - (11*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 0, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (11*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/
      (32768*Pi^5) + (55*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 0, 1}, 
        1 - v])/(16384*Pi^5) - (99*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/(32768*Pi^5) + 
     (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 1, 0}, 1 - v])/
      (4096*Pi^5) - (25*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 1, 1}, 
        1 - v])/(8192*Pi^5) + (5*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 2, 1, 2}, 1 - v])/(4096*Pi^5) + 
     (31*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/
      (32768*Pi^5) - (15*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{0, 2, 2, 1}, 
        1 - v])/(16384*Pi^5) - (7*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (7*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 0, 1}, 
        1 - v])/(16384*Pi^5) - (31*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/
      (4096*Pi^5) + (25*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 1, 1}, 
        1 - v])/(8192*Pi^5) - (5*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/(4096*Pi^5) + 
     (99*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 2, 0}, 1 - v])/
      (32768*Pi^5) - (55*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 0, 2, 1}, 
        1 - v])/(16384*Pi^5) - (11*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 0, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (11*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 0, 0}, 1 - v])/
      (32768*Pi^5) + (55*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 0, 1}, 
        1 - v])/(16384*Pi^5) - (99*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 2, 0, 2}, 1 - v])/(32768*Pi^5) + 
     (5*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/
      (4096*Pi^5) - (25*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 1, 1}, 
        1 - v])/(8192*Pi^5) + (5*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(4096*Pi^5) + 
     (31*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/
      (32768*Pi^5) - (15*(-1 + v)^2*(1 + v)^2*GoncharovPolyLog[{2, 2, 2, 1}, 
        1 - v])/(16384*Pi^5) - (7*(-1 + v)^2*(1 + v)^2*
       GoncharovPolyLog[{2, 2, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (5*v*(27 - 26*v^2 + 3*v^4)*GoncharovPolyLog[{1}, 1 - v]*
       (-71 + 18*EulerGamma - 12*Log[2] - 18*Log[Pi]))/(589824*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*
       (42 - 66*EulerGamma - 77*v^2 + 66*EulerGamma*v^2 - v^4 + 154*Log[2] - 
        154*v^2*Log[2] + 66*Log[Pi] - 66*v^2*Log[Pi]))/(65536*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*
       (42 - 66*EulerGamma - 77*v^2 + 66*EulerGamma*v^2 - v^4 - 66*Log[2] + 
        66*v^2*Log[2] + 66*Log[Pi] - 66*v^2*Log[Pi]))/(65536*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (18 - 18*EulerGamma - 21*v^2 + 18*EulerGamma*v^2 - v^4 + 50*Log[2] - 
        50*v^2*Log[2] + 18*Log[Pi] - 18*v^2*Log[Pi]))/(65536*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (-18*EulerGamma - 21*v^2 + 18*EulerGamma*v^2 + v^4 + 50*Log[2] - 
        50*v^2*Log[2] + 18*Log[Pi] - 18*v^2*Log[Pi]))/(65536*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (18 - 18*EulerGamma - 21*v^2 + 18*EulerGamma*v^2 - v^4 - 26*Log[2] + 
        26*v^2*Log[2] + 18*Log[Pi] - 18*v^2*Log[Pi]))/(65536*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (-18*EulerGamma - 21*v^2 + 18*EulerGamma*v^2 + v^4 - 26*Log[2] + 
        26*v^2*Log[2] + 18*Log[Pi] - 18*v^2*Log[Pi]))/(65536*Pi^5) + 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*
       (-24 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 3*v^4 + 14*Log[2] - 
        14*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) + 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (3 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*Log[2] - 
        4*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(32768*Pi^5) - 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*
       (3 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*Log[2] - 
        4*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(32768*Pi^5) - 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*
       (-33 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*v^4 + 4*Log[2] - 
        4*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(32768*Pi^5) + 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*
       (-33 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 4*v^4 + 4*Log[2] - 
        4*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(32768*Pi^5) - 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*
       (-24 - 6*EulerGamma - 7*v^2 + 6*EulerGamma*v^2 + 3*v^4 - 6*Log[2] + 
        6*v^2*Log[2] + 6*Log[Pi] - 6*v^2*Log[Pi]))/(65536*Pi^5) + 
     (5*(-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(99 - 162*EulerGamma + 
        531*v - 162*EulerGamma*v + 312*v^2 - 104*v^3 - 83*v^4 + 
        18*EulerGamma*v^4 - 35*v^5 + 18*EulerGamma*v^5 + 108*Log[2] + 
        108*v*Log[2] - 12*v^4*Log[2] - 12*v^5*Log[2] + 162*Log[Pi] + 
        162*v*Log[Pi] - 18*v^4*Log[Pi] - 18*v^5*Log[Pi]))/(393216*Pi^5) - 
     (5*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(-99 + 162*EulerGamma + 
        531*v - 162*EulerGamma*v - 312*v^2 - 104*v^3 + 83*v^4 - 
        18*EulerGamma*v^4 - 35*v^5 + 18*EulerGamma*v^5 - 108*Log[2] + 
        108*v*Log[2] + 12*v^4*Log[2] - 12*v^5*Log[2] - 162*Log[Pi] + 
        162*v*Log[Pi] + 18*v^4*Log[Pi] - 18*v^5*Log[Pi]))/(393216*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*(-413 + 594*EulerGamma + 
        54*EulerGamma^2 - 153*Pi^2 - 2249*v + 594*EulerGamma*v + 
        54*EulerGamma^2*v - 153*Pi^2*v - 1415*v^2 + 126*EulerGamma*v^2 - 
        54*EulerGamma^2*v^2 + 153*Pi^2*v^2 + 353*v^3 + 126*EulerGamma*v^3 - 
        54*EulerGamma^2*v^3 + 153*Pi^2*v^3 + 344*v^4 - 72*EulerGamma*v^4 + 
        140*v^5 - 72*EulerGamma*v^5 + 396*Log[2] + 180*EulerGamma*Log[2] + 
        396*v*Log[2] + 180*EulerGamma*v*Log[2] + 210*v^2*Log[2] - 
        180*EulerGamma*v^2*Log[2] + 210*v^3*Log[2] - 180*EulerGamma*v^3*
         Log[2] - 54*v^4*Log[2] - 54*v^5*Log[2] - 642*Log[2]^2 - 
        642*v*Log[2]^2 + 642*v^2*Log[2]^2 + 642*v^3*Log[2]^2 - 594*Log[Pi] - 
        108*EulerGamma*Log[Pi] - 594*v*Log[Pi] - 108*EulerGamma*v*Log[Pi] - 
        126*v^2*Log[Pi] + 108*EulerGamma*v^2*Log[Pi] - 126*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] + 72*v^4*Log[Pi] + 72*v^5*Log[Pi] - 
        180*Log[2]*Log[Pi] - 180*v*Log[2]*Log[Pi] + 180*v^2*Log[2]*Log[Pi] + 
        180*v^3*Log[2]*Log[Pi] + 54*Log[Pi]^2 + 54*v*Log[Pi]^2 - 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(393216*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(17 + 54*EulerGamma - 
        54*EulerGamma^2 + 153*Pi^2 - 125*v - 54*EulerGamma*v + 
        54*EulerGamma^2*v - 153*Pi^2*v + 167*v^2 - 126*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 - 153*Pi^2*v^2 - 63*v^3 + 126*EulerGamma*v^3 - 
        54*EulerGamma^2*v^3 + 153*Pi^2*v^3 - 12*v^4 + 144*Log[2] - 
        180*EulerGamma*Log[2] - 144*v*Log[2] + 180*EulerGamma*v*Log[2] - 
        210*v^2*Log[2] + 180*EulerGamma*v^2*Log[2] + 210*v^3*Log[2] - 
        180*EulerGamma*v^3*Log[2] - 6*v^4*Log[2] + 6*v^5*Log[2] + 
        642*Log[2]^2 - 642*v*Log[2]^2 - 642*v^2*Log[2]^2 + 642*v^3*Log[2]^2 - 
        54*Log[Pi] + 108*EulerGamma*Log[Pi] + 54*v*Log[Pi] - 
        108*EulerGamma*v*Log[Pi] + 126*v^2*Log[Pi] - 108*EulerGamma*v^2*
         Log[Pi] - 126*v^3*Log[Pi] + 108*EulerGamma*v^3*Log[Pi] + 
        180*Log[2]*Log[Pi] - 180*v*Log[2]*Log[Pi] - 180*v^2*Log[2]*Log[Pi] + 
        180*v^3*Log[2]*Log[Pi] - 54*Log[Pi]^2 + 54*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(393216*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-413 + 594*EulerGamma + 
        54*EulerGamma^2 + 7*Pi^2 + 2249*v - 594*EulerGamma*v - 
        54*EulerGamma^2*v - 7*Pi^2*v - 1415*v^2 + 126*EulerGamma*v^2 - 
        54*EulerGamma^2*v^2 - 7*Pi^2*v^2 - 353*v^3 - 126*EulerGamma*v^3 + 
        54*EulerGamma^2*v^3 + 7*Pi^2*v^3 + 344*v^4 - 72*EulerGamma*v^4 - 
        140*v^5 + 72*EulerGamma*v^5 - 1188*Log[2] - 324*EulerGamma*Log[2] + 
        1188*v*Log[2] + 324*EulerGamma*v*Log[2] - 378*v^2*Log[2] + 
        324*EulerGamma*v^2*Log[2] + 378*v^3*Log[2] - 324*EulerGamma*v^3*
         Log[2] + 150*v^4*Log[2] - 150*v^5*Log[2] + 474*Log[2]^2 - 
        474*v*Log[2]^2 - 474*v^2*Log[2]^2 + 474*v^3*Log[2]^2 - 594*Log[Pi] - 
        108*EulerGamma*Log[Pi] + 594*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] - 
        126*v^2*Log[Pi] + 108*EulerGamma*v^2*Log[Pi] + 126*v^3*Log[Pi] - 
        108*EulerGamma*v^3*Log[Pi] + 72*v^4*Log[Pi] - 72*v^5*Log[Pi] + 
        324*Log[2]*Log[Pi] - 324*v*Log[2]*Log[Pi] - 324*v^2*Log[2]*Log[Pi] + 
        324*v^3*Log[2]*Log[Pi] + 54*Log[Pi]^2 - 54*v*Log[Pi]^2 - 
        54*v^2*Log[Pi]^2 + 54*v^3*Log[Pi]^2))/(393216*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(17 + 54*EulerGamma - 
        54*EulerGamma^2 - 7*Pi^2 + 125*v + 54*EulerGamma*v - 
        54*EulerGamma^2*v - 7*Pi^2*v + 167*v^2 - 126*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 + 7*Pi^2*v^2 + 63*v^3 - 126*EulerGamma*v^3 + 
        54*EulerGamma^2*v^3 + 7*Pi^2*v^3 - 12*v^4 - 216*Log[2] + 
        324*EulerGamma*Log[2] - 216*v*Log[2] + 324*EulerGamma*v*Log[2] + 
        378*v^2*Log[2] - 324*EulerGamma*v^2*Log[2] + 378*v^3*Log[2] - 
        324*EulerGamma*v^3*Log[2] + 6*v^4*Log[2] + 6*v^5*Log[2] - 
        474*Log[2]^2 - 474*v*Log[2]^2 + 474*v^2*Log[2]^2 + 474*v^3*Log[2]^2 - 
        54*Log[Pi] + 108*EulerGamma*Log[Pi] - 54*v*Log[Pi] + 
        108*EulerGamma*v*Log[Pi] + 126*v^2*Log[Pi] - 108*EulerGamma*v^2*
         Log[Pi] + 126*v^3*Log[Pi] - 108*EulerGamma*v^3*Log[Pi] - 
        324*Log[2]*Log[Pi] - 324*v*Log[2]*Log[Pi] + 324*v^2*Log[2]*Log[Pi] + 
        324*v^3*Log[2]*Log[Pi] - 54*Log[Pi]^2 - 54*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 + 54*v^3*Log[Pi]^2))/(393216*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(10305 + 1782*EulerGamma - 
        1458*EulerGamma^2 + 603*Pi^2 - 288*EulerGamma*Pi^2 - 20367*v + 
        9558*EulerGamma*v - 1458*EulerGamma^2*v + 603*Pi^2*v - 
        288*EulerGamma*Pi^2*v - 22152*v^2 + 5616*EulerGamma*v^2 - 
        336*Pi^2*v^2 + 288*EulerGamma*Pi^2*v^2 + 7384*v^3 - 
        1872*EulerGamma*v^3 - 336*Pi^2*v^3 + 288*EulerGamma*Pi^2*v^3 + 
        3967*v^4 - 1494*EulerGamma*v^4 + 162*EulerGamma^2*v^4 - 51*Pi^2*v^4 + 
        559*v^5 - 630*EulerGamma*v^5 + 162*EulerGamma^2*v^5 - 51*Pi^2*v^5 - 
        3768*Log[2] + 5184*EulerGamma*Log[2] + 648*EulerGamma^2*Log[2] + 
        660*Pi^2*Log[2] - 20616*v*Log[2] + 5184*EulerGamma*v*Log[2] + 
        648*EulerGamma^2*v*Log[2] + 660*Pi^2*v*Log[2] - 13236*v^2*Log[2] + 
        1512*EulerGamma*v^2*Log[2] - 648*EulerGamma^2*v^2*Log[2] - 
        660*Pi^2*v^2*Log[2] + 2988*v^3*Log[2] + 1512*EulerGamma*v^3*Log[2] - 
        648*EulerGamma^2*v^3*Log[2] - 660*Pi^2*v^3*Log[2] + 3132*v^4*Log[2] - 
        648*EulerGamma*v^4*Log[2] + 1260*v^5*Log[2] - 648*EulerGamma*v^5*
         Log[2] - 3888*Log[2]^2 - 3240*EulerGamma*Log[2]^2 - 
        3888*v*Log[2]^2 - 3240*EulerGamma*v*Log[2]^2 - 3780*v^2*Log[2]^2 + 
        3240*EulerGamma*v^2*Log[2]^2 - 3780*v^3*Log[2]^2 + 
        3240*EulerGamma*v^3*Log[2]^2 + 612*v^4*Log[2]^2 + 612*v^5*Log[2]^2 + 
        4056*Log[2]^3 + 4056*v*Log[2]^3 - 4056*v^2*Log[2]^3 - 
        4056*v^3*Log[2]^3 - 1782*Log[Pi] + 2916*EulerGamma*Log[Pi] + 
        288*Pi^2*Log[Pi] - 9558*v*Log[Pi] + 2916*EulerGamma*v*Log[Pi] + 
        288*Pi^2*v*Log[Pi] - 5616*v^2*Log[Pi] - 288*Pi^2*v^2*Log[Pi] + 
        1872*v^3*Log[Pi] - 288*Pi^2*v^3*Log[Pi] + 1494*v^4*Log[Pi] - 
        324*EulerGamma*v^4*Log[Pi] + 630*v^5*Log[Pi] - 
        324*EulerGamma*v^5*Log[Pi] - 5184*Log[2]*Log[Pi] - 
        1296*EulerGamma*Log[2]*Log[Pi] - 5184*v*Log[2]*Log[Pi] - 
        1296*EulerGamma*v*Log[2]*Log[Pi] - 1512*v^2*Log[2]*Log[Pi] + 
        1296*EulerGamma*v^2*Log[2]*Log[Pi] - 1512*v^3*Log[2]*Log[Pi] + 
        1296*EulerGamma*v^3*Log[2]*Log[Pi] + 648*v^4*Log[2]*Log[Pi] + 
        648*v^5*Log[2]*Log[Pi] + 3240*Log[2]^2*Log[Pi] + 
        3240*v*Log[2]^2*Log[Pi] - 3240*v^2*Log[2]^2*Log[Pi] - 
        3240*v^3*Log[2]^2*Log[Pi] - 1458*Log[Pi]^2 - 1458*v*Log[Pi]^2 + 
        162*v^4*Log[Pi]^2 + 162*v^5*Log[Pi]^2 + 648*Log[2]*Log[Pi]^2 + 
        648*v*Log[2]*Log[Pi]^2 - 648*v^2*Log[2]*Log[Pi]^2 - 
        648*v^3*Log[2]*Log[Pi]^2 + 1152*Zeta[3] + 1152*v*Zeta[3] - 
        1152*v^2*Zeta[3] - 1152*v^3*Zeta[3]))/(4718592*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(10305 + 1782*EulerGamma - 
        1458*EulerGamma^2 + 3339*Pi^2 + 288*EulerGamma*Pi^2 + 20367*v - 
        9558*EulerGamma*v + 1458*EulerGamma^2*v - 3339*Pi^2*v - 
        288*EulerGamma*Pi^2*v - 22152*v^2 + 5616*EulerGamma*v^2 + 
        336*Pi^2*v^2 - 288*EulerGamma*Pi^2*v^2 - 7384*v^3 + 
        1872*EulerGamma*v^3 - 336*Pi^2*v^3 + 288*EulerGamma*Pi^2*v^3 + 
        3967*v^4 - 1494*EulerGamma*v^4 + 162*EulerGamma^2*v^4 - 
        387*Pi^2*v^4 - 559*v^5 + 630*EulerGamma*v^5 - 162*EulerGamma^2*v^5 + 
        387*Pi^2*v^5 + 1392*Log[2] - 1296*EulerGamma*Log[2] - 
        648*EulerGamma^2*Log[2] - 660*Pi^2*Log[2] - 7872*v*Log[2] + 
        1296*EulerGamma*v*Log[2] + 648*EulerGamma^2*v*Log[2] + 
        660*Pi^2*v*Log[2] + 5748*v^2*Log[2] - 1512*EulerGamma*v^2*Log[2] + 
        648*EulerGamma^2*v^2*Log[2] + 660*Pi^2*v^2*Log[2] + 492*v^3*Log[2] + 
        1512*EulerGamma*v^3*Log[2] - 648*EulerGamma^2*v^3*Log[2] - 
        660*Pi^2*v^3*Log[2] - 1140*v^4*Log[2] + 216*EulerGamma*v^4*Log[2] + 
        420*v^5*Log[2] - 216*EulerGamma*v^5*Log[2] + 8424*Log[2]^2 + 
        3240*EulerGamma*Log[2]^2 - 8424*v*Log[2]^2 - 3240*EulerGamma*v*
         Log[2]^2 + 3780*v^2*Log[2]^2 - 3240*EulerGamma*v^2*Log[2]^2 - 
        3780*v^3*Log[2]^2 + 3240*EulerGamma*v^3*Log[2]^2 - 
        1116*v^4*Log[2]^2 + 1116*v^5*Log[2]^2 - 4056*Log[2]^3 + 
        4056*v*Log[2]^3 + 4056*v^2*Log[2]^3 - 4056*v^3*Log[2]^3 - 
        1782*Log[Pi] + 2916*EulerGamma*Log[Pi] - 288*Pi^2*Log[Pi] + 
        9558*v*Log[Pi] - 2916*EulerGamma*v*Log[Pi] + 288*Pi^2*v*Log[Pi] - 
        5616*v^2*Log[Pi] + 288*Pi^2*v^2*Log[Pi] - 1872*v^3*Log[Pi] - 
        288*Pi^2*v^3*Log[Pi] + 1494*v^4*Log[Pi] - 324*EulerGamma*v^4*
         Log[Pi] - 630*v^5*Log[Pi] + 324*EulerGamma*v^5*Log[Pi] + 
        1296*Log[2]*Log[Pi] + 1296*EulerGamma*Log[2]*Log[Pi] - 
        1296*v*Log[2]*Log[Pi] - 1296*EulerGamma*v*Log[2]*Log[Pi] + 
        1512*v^2*Log[2]*Log[Pi] - 1296*EulerGamma*v^2*Log[2]*Log[Pi] - 
        1512*v^3*Log[2]*Log[Pi] + 1296*EulerGamma*v^3*Log[2]*Log[Pi] - 
        216*v^4*Log[2]*Log[Pi] + 216*v^5*Log[2]*Log[Pi] - 
        3240*Log[2]^2*Log[Pi] + 3240*v*Log[2]^2*Log[Pi] + 
        3240*v^2*Log[2]^2*Log[Pi] - 3240*v^3*Log[2]^2*Log[Pi] - 
        1458*Log[Pi]^2 + 1458*v*Log[Pi]^2 + 162*v^4*Log[Pi]^2 - 
        162*v^5*Log[Pi]^2 - 648*Log[2]*Log[Pi]^2 + 648*v*Log[2]*Log[Pi]^2 + 
        648*v^2*Log[2]*Log[Pi]^2 - 648*v^3*Log[2]*Log[Pi]^2 - 1152*Zeta[3] + 
        1152*v*Zeta[3] + 1152*v^2*Zeta[3] - 1152*v^3*Zeta[3]))/
      (4718592*Pi^5) + (-1977*Pi^2 + 3726*EulerGamma*Pi^2 - 
       324*EulerGamma^2*Pi^2 + 114*Pi^4 + 168210*v - 69012*EulerGamma*v + 
       8748*EulerGamma^2*v - 11826*Pi^2*v + 4851*Pi^2*v^2 - 
       4482*EulerGamma*Pi^2*v^2 + 648*EulerGamma^2*Pi^2*v^2 - 228*Pi^4*v^2 - 
       161980*v^3 + 66456*EulerGamma*v^3 - 8424*EulerGamma^2*v^3 + 
       11388*Pi^2*v^3 - 891*Pi^2*v^4 + 378*EulerGamma*Pi^2*v^4 - 
       324*EulerGamma^2*Pi^2*v^4 + 114*Pi^4*v^4 + 18690*v^5 - 
       7668*EulerGamma*v^5 + 972*EulerGamma^2*v^5 - 1314*Pi^2*v^5 - 
       735*Pi^2*v^6 + 378*EulerGamma*Pi^2*v^6 + 30915*Log[2] + 
       5346*EulerGamma*Log[2] - 4374*EulerGamma^2*Log[2] - 5643*Pi^2*Log[2] + 
       432*EulerGamma*Pi^2*Log[2] + 46008*v*Log[2] - 11664*EulerGamma*v*
        Log[2] - 5355*v^2*Log[2] - 11826*EulerGamma*v^2*Log[2] + 
       4374*EulerGamma^2*v^2*Log[2] + 6147*Pi^2*v^2*Log[2] - 
       864*EulerGamma*Pi^2*v^2*Log[2] - 44304*v^3*Log[2] + 
       11232*EulerGamma*v^3*Log[2] - 10251*v^4*Log[2] + 
       1134*EulerGamma*v^4*Log[2] + 486*EulerGamma^2*v^4*Log[2] + 
       99*Pi^2*v^4*Log[2] + 432*EulerGamma*Pi^2*v^4*Log[2] + 
       5112*v^5*Log[2] - 1296*EulerGamma*v^5*Log[2] - 1677*v^6*Log[2] + 
       1890*EulerGamma*v^6*Log[2] - 486*EulerGamma^2*v^6*Log[2] - 
       603*Pi^2*v^6*Log[2] - 10998*Log[2]^2 + 16524*EulerGamma*Log[2]^2 + 
       972*EulerGamma^2*Log[2]^2 + 558*Pi^2*Log[2]^2 - 13608*v*Log[2]^2 + 
       22896*v^2*Log[2]^2 - 14256*EulerGamma*v^2*Log[2]^2 - 
       1944*EulerGamma^2*v^2*Log[2]^2 - 1116*Pi^2*v^2*Log[2]^2 + 
       13104*v^3*Log[2]^2 - 918*v^4*Log[2]^2 - 4212*EulerGamma*v^4*Log[2]^2 + 
       972*EulerGamma^2*v^4*Log[2]^2 + 558*Pi^2*v^4*Log[2]^2 - 
       1512*v^5*Log[2]^2 - 3780*v^6*Log[2]^2 + 1944*EulerGamma*v^6*Log[2]^2 - 
       14904*Log[2]^3 - 4536*EulerGamma*Log[2]^3 + 9612*v^2*Log[2]^3 + 
       9072*EulerGamma*v^2*Log[2]^3 + 7200*v^4*Log[2]^3 - 
       4536*EulerGamma*v^4*Log[2]^3 - 1908*v^6*Log[2]^3 + 5310*Log[2]^4 - 
       10620*v^2*Log[2]^4 + 5310*v^4*Log[2]^4 - 3726*Pi^2*Log[Pi] + 
       648*EulerGamma*Pi^2*Log[Pi] + 69012*v*Log[Pi] - 
       17496*EulerGamma*v*Log[Pi] + 4482*Pi^2*v^2*Log[Pi] - 
       1296*EulerGamma*Pi^2*v^2*Log[Pi] - 66456*v^3*Log[Pi] + 
       16848*EulerGamma*v^3*Log[Pi] - 378*Pi^2*v^4*Log[Pi] + 
       648*EulerGamma*Pi^2*v^4*Log[Pi] + 7668*v^5*Log[Pi] - 
       1944*EulerGamma*v^5*Log[Pi] - 378*Pi^2*v^6*Log[Pi] - 
       5346*Log[2]*Log[Pi] + 8748*EulerGamma*Log[2]*Log[Pi] - 
       432*Pi^2*Log[2]*Log[Pi] + 11664*v*Log[2]*Log[Pi] + 
       11826*v^2*Log[2]*Log[Pi] - 8748*EulerGamma*v^2*Log[2]*Log[Pi] + 
       864*Pi^2*v^2*Log[2]*Log[Pi] - 11232*v^3*Log[2]*Log[Pi] - 
       1134*v^4*Log[2]*Log[Pi] - 972*EulerGamma*v^4*Log[2]*Log[Pi] - 
       432*Pi^2*v^4*Log[2]*Log[Pi] + 1296*v^5*Log[2]*Log[Pi] - 
       1890*v^6*Log[2]*Log[Pi] + 972*EulerGamma*v^6*Log[2]*Log[Pi] - 
       16524*Log[2]^2*Log[Pi] - 1944*EulerGamma*Log[2]^2*Log[Pi] + 
       14256*v^2*Log[2]^2*Log[Pi] + 3888*EulerGamma*v^2*Log[2]^2*Log[Pi] + 
       4212*v^4*Log[2]^2*Log[Pi] - 1944*EulerGamma*v^4*Log[2]^2*Log[Pi] - 
       1944*v^6*Log[2]^2*Log[Pi] + 4536*Log[2]^3*Log[Pi] - 
       9072*v^2*Log[2]^3*Log[Pi] + 4536*v^4*Log[2]^3*Log[Pi] - 
       324*Pi^2*Log[Pi]^2 + 8748*v*Log[Pi]^2 + 648*Pi^2*v^2*Log[Pi]^2 - 
       8424*v^3*Log[Pi]^2 - 324*Pi^2*v^4*Log[Pi]^2 + 972*v^5*Log[Pi]^2 - 
       4374*Log[2]*Log[Pi]^2 + 4374*v^2*Log[2]*Log[Pi]^2 + 
       486*v^4*Log[2]*Log[Pi]^2 - 486*v^6*Log[2]*Log[Pi]^2 + 
       972*Log[2]^2*Log[Pi]^2 - 1944*v^2*Log[2]^2*Log[Pi]^2 + 
       972*v^4*Log[2]^2*Log[Pi]^2 - 25596*Zeta[3] + 6480*EulerGamma*Zeta[3] + 
       33156*v^2*Zeta[3] - 12960*EulerGamma*v^2*Zeta[3] - 5076*v^4*Zeta[3] + 
       6480*EulerGamma*v^4*Zeta[3] - 2484*v^6*Zeta[3] - 9504*Log[2]*Zeta[3] + 
       19008*v^2*Log[2]*Zeta[3] - 9504*v^4*Log[2]*Zeta[3] - 
       6480*Log[Pi]*Zeta[3] + 12960*v^2*Log[Pi]*Zeta[3] - 
       6480*v^4*Log[Pi]*Zeta[3])/(14155776*Pi^5)), 
  (5*v*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v])/(8192*Pi^5) + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v])/(8192*Pi^5) + 
   (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1}, 1 - v])/
    (16384*Pi^5) - ((-1 + v)*(1 + v)*(7 + 2*v^2)*GoncharovPolyLog[{0, 2}, 
      1 - v])/(8192*Pi^5) + ((-1 + v)*(1 + v)*(7 + 2*v^2)*
     GoncharovPolyLog[{2, 0}, 1 - v])/(8192*Pi^5) - 
   (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1}, 1 - v])/
    (16384*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v])/
    (8192*Pi^5) + (-((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0}, 1 - v])/
      (32768*Pi^5) + ((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2}, 
        1 - v])/(32768*Pi^5) + (6*v - 2*v^3 - 3*Log[2] + 2*v^2*Log[2] + 
       v^4*Log[2])/(32768*Pi^5))/epsilon + 
   ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(3 + 9*EulerGamma - 21*v + 
      9*EulerGamma*v - 11*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 3*EulerGamma*v^3 - 
      22*Log[2] - 22*v*Log[2] - 6*v^2*Log[2] - 6*v^3*Log[2] - 9*Log[Pi] - 
      9*v*Log[Pi] - 3*v^2*Log[Pi] - 3*v^3*Log[Pi]))/(32768*Pi^5) - 
   ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-3 - 9*EulerGamma - 21*v + 
      9*EulerGamma*v + 11*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 3*EulerGamma*v^3 - 
      10*Log[2] + 10*v*Log[2] - 2*v^2*Log[2] + 2*v^3*Log[2] + 9*Log[Pi] - 
      9*v*Log[Pi] + 3*v^2*Log[Pi] - 3*v^3*Log[Pi]))/(32768*Pi^5) + 
   (-17*Pi^2 + 324*v - 108*EulerGamma*v + 10*Pi^2*v^2 - 108*v^3 + 
     36*EulerGamma*v^3 + 7*Pi^2*v^4 + 18*Log[2] + 54*EulerGamma*Log[2] + 
     72*v*Log[2] + 60*v^2*Log[2] - 36*EulerGamma*v^2*Log[2] - 24*v^3*Log[2] + 
     18*v^4*Log[2] - 18*EulerGamma*v^4*Log[2] - 120*Log[2]^2 + 
     84*v^2*Log[2]^2 + 36*v^4*Log[2]^2 + 108*v*Log[Pi] - 36*v^3*Log[Pi] - 
     54*Log[2]*Log[Pi] + 36*v^2*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi])/
    (196608*Pi^5) + epsilon*((5*v*(-3 + v^2)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (2048*Pi^5) - (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 1}, 1 - v])/
      (4096*Pi^5) + (5*v*(-3 + v^2)*GoncharovPolyLog[{1, 2}, 1 - v])/
      (2048*Pi^5) + ((-1 + v)*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{0, 0, 0}, 
        1 - v])/(16384*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 0, 1}, 1 - v])/(4096*Pi^5) - ((-1 + v)*(1 + v)*(-19 + v^2)*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(16384*Pi^5) + 
     (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/
      (4096*Pi^5) - (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {0, 1, 1}, 1 - v])/(8192*Pi^5) + (5*(-1 + v)*(1 + v)*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v])/(4096*Pi^5) - 
     (11*(-1 + v)*(1 + v)*(11 + 3*v^2)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/
      (16384*Pi^5) + (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*
       GoncharovPolyLog[{0, 2, 1}, 1 - v])/(4096*Pi^5) + 
     ((-1 + v)*(1 + v)*(9 + v^2)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/
      (16384*Pi^5) - ((-1 + v)*(1 + v)*(9 + v^2)*GoncharovPolyLog[{2, 0, 0}, 
        1 - v])/(16384*Pi^5) - (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*
       GoncharovPolyLog[{2, 0, 1}, 1 - v])/(4096*Pi^5) + 
     (11*(-1 + v)*(1 + v)*(11 + 3*v^2)*GoncharovPolyLog[{2, 0, 2}, 1 - v])/
      (16384*Pi^5) - (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 0}, 1 - v])/(4096*Pi^5) + (25*(-1 + v)*(1 + v)*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 1}, 1 - v])/(8192*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 2}, 1 - v])/
      (4096*Pi^5) + ((-1 + v)*(1 + v)*(-19 + v^2)*GoncharovPolyLog[{2, 2, 0}, 
        1 - v])/(16384*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 2, 1}, 1 - v])/(4096*Pi^5) - 
     ((-1 + v)*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{2, 2, 2}, 1 - v])/
      (16384*Pi^5) - (5*v*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v]*
       (-9 + 3*EulerGamma - 2*Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(-4 + 6*EulerGamma - 10*v + 
        6*EulerGamma*v - 2*v^2 - 15*Log[2] - 15*v*Log[2] + v^2*Log[2] + 
        v^3*Log[2] - 6*Log[Pi] - 6*v*Log[Pi]))/(16384*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(4 - 6*EulerGamma - 10*v + 
        6*EulerGamma*v + 2*v^2 - 7*Log[2] + 7*v*Log[2] + v^2*Log[2] - 
        v^3*Log[2] + 6*Log[Pi] - 6*v*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*(8 + 42*EulerGamma - 94*v + 
        42*EulerGamma*v - 46*v^2 + 12*EulerGamma*v^2 - 12*v^3 + 
        12*EulerGamma*v^3 + 37*Log[2] + 37*v*Log[2] + 9*v^2*Log[2] + 
        9*v^3*Log[2] - 42*Log[Pi] - 42*v*Log[Pi] - 12*v^2*Log[Pi] - 
        12*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-8 - 42*EulerGamma - 94*v + 
        42*EulerGamma*v + 46*v^2 - 12*EulerGamma*v^2 - 12*v^3 + 
        12*EulerGamma*v^3 + 93*Log[2] - 93*v*Log[2] + 25*v^2*Log[2] - 
        25*v^3*Log[2] + 42*Log[Pi] - 42*v*Log[Pi] + 12*v^2*Log[Pi] - 
        12*v^3*Log[Pi]))/(16384*Pi^5) - 
     (5*(-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(3 + 9*EulerGamma - 21*v + 
        9*EulerGamma*v - 11*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 - 6*Log[2] - 6*v*Log[2] - 2*v^2*Log[2] - 
        2*v^3*Log[2] - 9*Log[Pi] - 9*v*Log[Pi] - 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) + 
     (5*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(-3 - 9*EulerGamma - 21*v + 
        9*EulerGamma*v + 11*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 6*Log[2] - 6*v*Log[2] + 2*v^2*Log[2] - 
        2*v^3*Log[2] + 9*Log[Pi] - 9*v*Log[Pi] + 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) + ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (1260 - 108*EulerGamma - 162*EulerGamma^2 + 19*Pi^2 - 1332*v + 
        756*EulerGamma*v - 162*EulerGamma^2*v + 19*Pi^2*v - 876*v^2 + 
        396*EulerGamma*v^2 - 54*EulerGamma^2*v^2 + 17*Pi^2*v^2 - 12*v^3 + 
        108*EulerGamma*v^3 - 54*EulerGamma^2*v^3 + 17*Pi^2*v^3 + 120*Log[2] + 
        792*EulerGamma*Log[2] - 1752*v*Log[2] + 792*EulerGamma*v*Log[2] - 
        840*v^2*Log[2] + 216*EulerGamma*v^2*Log[2] - 216*v^3*Log[2] + 
        216*EulerGamma*v^3*Log[2] - 972*Log[2]^2 - 972*v*Log[2]^2 - 
        204*v^2*Log[2]^2 - 204*v^3*Log[2]^2 + 108*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 756*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] - 
        396*v^2*Log[Pi] + 108*EulerGamma*v^2*Log[Pi] - 108*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] - 792*Log[2]*Log[Pi] - 
        792*v*Log[2]*Log[Pi] - 216*v^2*Log[2]*Log[Pi] - 
        216*v^3*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 162*v*Log[Pi]^2 - 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(393216*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-1260 + 108*EulerGamma + 
        162*EulerGamma^2 - 419*Pi^2 - 1332*v + 756*EulerGamma*v - 
        162*EulerGamma^2*v + 419*Pi^2*v + 876*v^2 - 396*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 - 129*Pi^2*v^2 - 12*v^3 + 108*EulerGamma*v^3 - 
        54*EulerGamma^2*v^3 + 129*Pi^2*v^3 - 24*Log[2] + 
        360*EulerGamma*Log[2] + 744*v*Log[2] - 360*EulerGamma*v*Log[2] - 
        312*v^2*Log[2] + 72*EulerGamma*v^2*Log[2] + 72*v^3*Log[2] - 
        72*EulerGamma*v^3*Log[2] - 1476*Log[2]^2 + 1476*v*Log[2]^2 - 
        372*v^2*Log[2]^2 + 372*v^3*Log[2]^2 - 108*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 756*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] + 
        396*v^2*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] - 108*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] - 360*Log[2]*Log[Pi] + 
        360*v*Log[2]*Log[Pi] - 72*v^2*Log[2]*Log[Pi] + 
        72*v^3*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 162*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(393216*Pi^5) - 
     (-58*Pi^2 - 102*EulerGamma*Pi^2 - 3960*v + 1944*EulerGamma*v - 
       324*EulerGamma^2*v + 438*Pi^2*v - 108*Pi^2*v^2 + 
       60*EulerGamma*Pi^2*v^2 + 1320*v^3 - 648*EulerGamma*v^3 + 
       108*EulerGamma^2*v^3 - 146*Pi^2*v^3 - 42*Pi^2*v^4 + 
       42*EulerGamma*Pi^2*v^4 - 1260*Log[2] + 108*EulerGamma*Log[2] + 
       162*EulerGamma^2*Log[2] + 185*Pi^2*Log[2] - 1296*v*Log[2] + 
       432*EulerGamma*v*Log[2] - 456*v^2*Log[2] + 360*EulerGamma*v^2*Log[2] - 
       108*EulerGamma^2*v^2*Log[2] - 118*Pi^2*v^2*Log[2] + 432*v^3*Log[2] - 
       144*EulerGamma*v^3*Log[2] - 12*v^4*Log[2] + 108*EulerGamma*v^4*
        Log[2] - 54*EulerGamma^2*v^4*Log[2] - 67*Pi^2*v^4*Log[2] - 
       168*Log[2]^2 - 720*EulerGamma*Log[2]^2 + 504*v*Log[2]^2 - 
       816*v^2*Log[2]^2 + 504*EulerGamma*v^2*Log[2]^2 - 168*v^3*Log[2]^2 - 
       216*v^4*Log[2]^2 + 216*EulerGamma*v^4*Log[2]^2 + 804*Log[2]^3 - 
       592*v^2*Log[2]^3 - 212*v^4*Log[2]^3 + 102*Pi^2*Log[Pi] - 
       1944*v*Log[Pi] + 648*EulerGamma*v*Log[Pi] - 60*Pi^2*v^2*Log[Pi] + 
       648*v^3*Log[Pi] - 216*EulerGamma*v^3*Log[Pi] - 42*Pi^2*v^4*Log[Pi] - 
       108*Log[2]*Log[Pi] - 324*EulerGamma*Log[2]*Log[Pi] - 
       432*v*Log[2]*Log[Pi] - 360*v^2*Log[2]*Log[Pi] + 
       216*EulerGamma*v^2*Log[2]*Log[Pi] + 144*v^3*Log[2]*Log[Pi] - 
       108*v^4*Log[2]*Log[Pi] + 108*EulerGamma*v^4*Log[2]*Log[Pi] + 
       720*Log[2]^2*Log[Pi] - 504*v^2*Log[2]^2*Log[Pi] - 
       216*v^4*Log[2]^2*Log[Pi] - 324*v*Log[Pi]^2 + 108*v^3*Log[Pi]^2 + 
       162*Log[2]*Log[Pi]^2 - 108*v^2*Log[2]*Log[Pi]^2 - 
       54*v^4*Log[2]*Log[Pi]^2 + 588*Zeta[3] - 312*v^2*Zeta[3] - 
       276*v^4*Zeta[3])/(393216*Pi^5)) + 
   epsilon^2*((-5*v*(-3 + v^2)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/
      (4096*Pi^5) - (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 0, 1}, 1 - v])/
      (1024*Pi^5) + (85*v*(-3 + v^2)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/
      (4096*Pi^5) - (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 1, 0}, 1 - v])/
      (1024*Pi^5) + (125*v*(-3 + v^2)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/
      (2048*Pi^5) - (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/
      (1024*Pi^5) + (85*v*(-3 + v^2)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/
      (4096*Pi^5) - (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 2, 1}, 1 - v])/
      (1024*Pi^5) - (5*v*(-3 + v^2)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/
      (4096*Pi^5) - ((-1 + v)*(1 + v)*(-5 + 3*v^2)*GoncharovPolyLog[
        {0, 0, 0, 0}, 1 - v])/(16384*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{0, 0, 0, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(-29 + 11*v^2)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(16384*Pi^5) - 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (25*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (2048*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1, 2}, 
        1 - v])/(1024*Pi^5) - (11*(-1 + v)*(1 + v)*(-15 + v^2)*
       GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/(16384*Pi^5) + 
     (5*(-1 + v)*(1 + v)*(-19 + v^2)*GoncharovPolyLog[{0, 0, 2, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(-13 + 3*v^2)*GoncharovPolyLog[
        {0, 0, 2, 2}, 1 - v])/(16384*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 0, 0}, 1 - v])/
      (8192*Pi^5) - (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {0, 1, 0, 1}, 1 - v])/(2048*Pi^5) + 
     (85*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 0, 2}, 1 - v])/
      (8192*Pi^5) - (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {0, 1, 1, 0}, 1 - v])/(2048*Pi^5) + 
     (125*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 1, 1}, 1 - v])/
      (4096*Pi^5) - (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {0, 1, 1, 2}, 1 - v])/(2048*Pi^5) + 
     (85*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 2, 0}, 1 - v])/
      (8192*Pi^5) - (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {0, 1, 2, 1}, 1 - v])/(2048*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 2, 2}, 1 - v])/
      (8192*Pi^5) + (11*(-1 + v)*(1 + v)*(5 + v^2)*GoncharovPolyLog[
        {0, 2, 0, 0}, 1 - v])/(16384*Pi^5) + 
     (55*(-1 + v)*(1 + v)*(11 + 3*v^2)*GoncharovPolyLog[{0, 2, 0, 1}, 1 - v])/
      (8192*Pi^5) - (11*(-1 + v)*(1 + v)*(93 + 25*v^2)*
       GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/(16384*Pi^5) + 
     (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*GoncharovPolyLog[{0, 2, 1, 0}, 1 - v])/
      (1024*Pi^5) - (25*(-1 + v)*(1 + v)*(7 + 2*v^2)*
       GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/(2048*Pi^5) + 
     (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*GoncharovPolyLog[{0, 2, 1, 2}, 1 - v])/
      (1024*Pi^5) + ((-1 + v)*(1 + v)*(71 + 3*v^2)*GoncharovPolyLog[
        {0, 2, 2, 0}, 1 - v])/(16384*Pi^5) - 
     (5*(-1 + v)*(1 + v)*(9 + v^2)*GoncharovPolyLog[{0, 2, 2, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(1 + 5*v^2)*GoncharovPolyLog[
        {0, 2, 2, 2}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(1 + 5*v^2)*GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/
      (16384*Pi^5) + (5*(-1 + v)*(1 + v)*(9 + v^2)*GoncharovPolyLog[
        {2, 0, 0, 1}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(71 + 3*v^2)*GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/
      (16384*Pi^5) - (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*
       GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (25*(-1 + v)*(1 + v)*(7 + 2*v^2)*GoncharovPolyLog[{2, 0, 1, 1}, 1 - v])/
      (2048*Pi^5) - (5*(-1 + v)*(1 + v)*(7 + 2*v^2)*GoncharovPolyLog[
        {2, 0, 1, 2}, 1 - v])/(1024*Pi^5) + 
     (11*(-1 + v)*(1 + v)*(93 + 25*v^2)*GoncharovPolyLog[{2, 0, 2, 0}, 
        1 - v])/(16384*Pi^5) - (55*(-1 + v)*(1 + v)*(11 + 3*v^2)*
       GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/(8192*Pi^5) - 
     (11*(-1 + v)*(1 + v)*(5 + v^2)*GoncharovPolyLog[{2, 0, 2, 2}, 1 - v])/
      (16384*Pi^5) + (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 0, 0}, 1 - v])/(8192*Pi^5) + 
     (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 0, 1}, 1 - v])/
      (2048*Pi^5) - (85*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 1, 0}, 1 - v])/
      (2048*Pi^5) - (125*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 1, 1}, 1 - v])/(4096*Pi^5) + 
     (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/
      (2048*Pi^5) - (85*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (25*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 2, 1}, 1 - v])/
      (2048*Pi^5) + (5*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 2, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(-13 + 3*v^2)*GoncharovPolyLog[{2, 2, 0, 0}, 1 - v])/
      (16384*Pi^5) - (5*(-1 + v)*(1 + v)*(-19 + v^2)*
       GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/(8192*Pi^5) + 
     (11*(-1 + v)*(1 + v)*(-15 + v^2)*GoncharovPolyLog[{2, 2, 0, 2}, 1 - v])/
      (16384*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1, 0}, 
        1 - v])/(1024*Pi^5) - (25*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 2, 1, 1}, 1 - v])/(2048*Pi^5) + 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(1024*Pi^5) - 
     ((-1 + v)*(1 + v)*(-29 + 11*v^2)*GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/
      (16384*Pi^5) + (5*(-1 + v)*(1 + v)*(-3 + v^2)*GoncharovPolyLog[
        {2, 2, 2, 1}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(-5 + 3*v^2)*GoncharovPolyLog[{2, 2, 2, 2}, 1 - v])/
      (16384*Pi^5) - (5*v*(-3 + v^2)*GoncharovPolyLog[{1, 0}, 1 - v]*
       (-18 + 6*EulerGamma - 13*Log[2] - 6*Log[Pi]))/(4096*Pi^5) - 
     (5*v*(-3 + v^2)*GoncharovPolyLog[{1, 2}, 1 - v]*(-18 + 6*EulerGamma + 
        5*Log[2] - 6*Log[Pi]))/(4096*Pi^5) + 
     (25*v*(-3 + v^2)*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-9 + 3*EulerGamma - 2*Log[2] - 3*Log[Pi]))/(4096*Pi^5) + 
     (5*(-1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*(-2 + 3*EulerGamma - 
        5*v + 3*EulerGamma*v - v^2 - 2*Log[2] - 2*v*Log[2] - 3*Log[Pi] - 
        3*v*Log[Pi]))/(4096*Pi^5) - 
     (5*(1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*(2 - 3*EulerGamma - 5*v + 
        3*EulerGamma*v + v^2 + 2*Log[2] - 2*v*Log[2] + 3*Log[Pi] - 
        3*v*Log[Pi]))/(4096*Pi^5) + 
     (11*(-1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*(5 + 33*EulerGamma - 
        73*v + 33*EulerGamma*v - 35*v^2 + 9*EulerGamma*v^2 - 9*v^3 + 
        9*EulerGamma*v^3 - 71*Log[2] - 71*v*Log[2] - 19*v^2*Log[2] - 
        19*v^3*Log[2] - 33*Log[Pi] - 33*v*Log[Pi] - 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(16384*Pi^5) - 
     (11*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*(-5 - 33*EulerGamma - 
        73*v + 33*EulerGamma*v + 35*v^2 - 9*EulerGamma*v^2 - 9*v^3 + 
        9*EulerGamma*v^3 - 27*Log[2] + 27*v*Log[2] - 7*v^2*Log[2] + 
        7*v^3*Log[2] + 33*Log[Pi] - 33*v*Log[Pi] + 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(16384*Pi^5) - 
     (5*(-1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*(4 + 21*EulerGamma - 
        47*v + 21*EulerGamma*v - 23*v^2 + 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 - 14*Log[2] - 14*v*Log[2] - 4*v^2*Log[2] - 
        4*v^3*Log[2] - 21*Log[Pi] - 21*v*Log[Pi] - 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(4096*Pi^5) - 
     (5*(-1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*(6 + 18*EulerGamma - 
        42*v + 18*EulerGamma*v - 22*v^2 + 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 - 39*Log[2] - 39*v*Log[2] - 13*v^2*Log[2] - 
        13*v^3*Log[2] - 18*Log[Pi] - 18*v*Log[Pi] - 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(8192*Pi^5) - 
     (5*(-1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*(6 + 18*EulerGamma - 
        42*v + 18*EulerGamma*v - 22*v^2 + 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 + 15*Log[2] + 15*v*Log[2] + 5*v^2*Log[2] + 
        5*v^3*Log[2] - 18*Log[Pi] - 18*v*Log[Pi] - 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(8192*Pi^5) + 
     (5*(1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*(-4 - 21*EulerGamma - 
        47*v + 21*EulerGamma*v + 23*v^2 - 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 + 14*Log[2] - 14*v*Log[2] + 4*v^2*Log[2] - 
        4*v^3*Log[2] + 21*Log[Pi] - 21*v*Log[Pi] + 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(4096*Pi^5) + 
     (5*(1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*(-6 - 18*EulerGamma - 
        42*v + 18*EulerGamma*v + 22*v^2 - 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 + 39*Log[2] - 39*v*Log[2] + 13*v^2*Log[2] - 
        13*v^3*Log[2] + 18*Log[Pi] - 18*v*Log[Pi] + 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(8192*Pi^5) + 
     (5*(1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*(-6 - 18*EulerGamma - 
        42*v + 18*EulerGamma*v + 22*v^2 - 6*EulerGamma*v^2 - 6*v^3 + 
        6*EulerGamma*v^3 - 15*Log[2] + 15*v*Log[2] - 5*v^2*Log[2] + 
        5*v^3*Log[2] + 18*Log[Pi] - 18*v*Log[Pi] + 6*v^2*Log[Pi] - 
        6*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*(-9 + 27*EulerGamma - 
        51*v + 27*EulerGamma*v - 17*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 17*Log[2] + 17*v*Log[2] - 3*v^2*Log[2] - 
        3*v^3*Log[2] - 27*Log[Pi] - 27*v*Log[Pi] - 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) + 
     (25*(-1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*(3 + 9*EulerGamma - 
        21*v + 9*EulerGamma*v - 11*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 - 6*Log[2] - 6*v*Log[2] - 2*v^2*Log[2] - 
        2*v^3*Log[2] - 9*Log[Pi] - 9*v*Log[Pi] - 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*(15 - 9*EulerGamma + 9*v - 
        9*EulerGamma*v - 5*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 23*Log[2] + 23*v*Log[2] - 9*v^2*Log[2] - 
        9*v^3*Log[2] + 9*Log[Pi] + 9*v*Log[Pi] - 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*(47 - 57*EulerGamma + 
        89*v - 57*EulerGamma*v + 11*v^2 + 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 - 51*Log[2] - 51*v*Log[2] + 5*v^2*Log[2] + 
        5*v^3*Log[2] + 57*Log[Pi] + 57*v*Log[Pi] - 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*(9 - 27*EulerGamma - 51*v + 
        27*EulerGamma*v + 17*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 53*Log[2] - 53*v*Log[2] + v^2*Log[2] - 
        v^3*Log[2] + 27*Log[Pi] - 27*v*Log[Pi] + 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) - 
     (25*(1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*(-3 - 9*EulerGamma - 
        21*v + 9*EulerGamma*v + 11*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 6*Log[2] - 6*v*Log[2] + 2*v^2*Log[2] - 
        2*v^3*Log[2] + 9*Log[Pi] - 9*v*Log[Pi] + 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(8192*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*(-15 + 9*EulerGamma + 9*v - 
        9*EulerGamma*v + 5*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 + 11*Log[2] - 11*v*Log[2] - 5*v^2*Log[2] + 
        5*v^3*Log[2] - 9*Log[Pi] + 9*v*Log[Pi] + 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*(-47 + 57*EulerGamma + 
        89*v - 57*EulerGamma*v - 11*v^2 - 3*EulerGamma*v^2 - 3*v^3 + 
        3*EulerGamma*v^3 - 127*Log[2] + 127*v*Log[2] + 9*v^2*Log[2] - 
        9*v^3*Log[2] - 57*Log[Pi] + 57*v*Log[Pi] + 3*v^2*Log[Pi] - 
        3*v^3*Log[Pi]))/(16384*Pi^5) - 
     (5*v*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v]*(-660 + 324*EulerGamma - 
        54*EulerGamma^2 + 73*Pi^2 - 216*Log[2] + 72*EulerGamma*Log[2] + 
        84*Log[2]^2 - 324*Log[Pi] + 108*EulerGamma*Log[Pi] - 
        72*Log[2]*Log[Pi] - 54*Log[Pi]^2))/(98304*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(96 + 72*EulerGamma - 
        54*EulerGamma^2 + 5*Pi^2 - 228*v + 180*EulerGamma*v - 
        54*EulerGamma^2*v + 5*Pi^2*v - 108*v^2 + 36*EulerGamma*v^2 + 
        4*Pi^2*v^2 + 4*Pi^2*v^3 - 234*Log[2] + 270*EulerGamma*Log[2] - 
        414*v*Log[2] + 270*EulerGamma*v*Log[2] - 42*v^2*Log[2] - 
        18*EulerGamma*v^2*Log[2] + 18*v^3*Log[2] - 18*EulerGamma*v^3*Log[2] - 
        339*Log[2]^2 - 339*v*Log[2]^2 + 45*v^2*Log[2]^2 + 45*v^3*Log[2]^2 - 
        72*Log[Pi] + 108*EulerGamma*Log[Pi] - 180*v*Log[Pi] + 
        108*EulerGamma*v*Log[Pi] - 36*v^2*Log[Pi] - 270*Log[2]*Log[Pi] - 
        270*v*Log[2]*Log[Pi] + 18*v^2*Log[2]*Log[Pi] + 
        18*v^3*Log[2]*Log[Pi] - 54*Log[Pi]^2 - 54*v*Log[Pi]^2))/
      (98304*Pi^5) - ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (96 + 72*EulerGamma - 54*EulerGamma^2 + 141*Pi^2 + 228*v - 
        180*EulerGamma*v + 54*EulerGamma^2*v - 141*Pi^2*v - 108*v^2 + 
        36*EulerGamma*v^2 - 4*Pi^2*v^2 + 4*Pi^2*v^3 + 138*Log[2] - 
        126*EulerGamma*Log[2] - 174*v*Log[2] + 126*EulerGamma*v*Log[2] - 
        6*v^2*Log[2] + 18*EulerGamma*v^2*Log[2] + 18*v^3*Log[2] - 
        18*EulerGamma*v^3*Log[2] + 507*Log[2]^2 - 507*v*Log[2]^2 - 
        45*v^2*Log[2]^2 + 45*v^3*Log[2]^2 - 72*Log[Pi] + 
        108*EulerGamma*Log[Pi] + 180*v*Log[Pi] - 108*EulerGamma*v*Log[Pi] - 
        36*v^2*Log[Pi] + 126*Log[2]*Log[Pi] - 126*v*Log[2]*Log[Pi] - 
        18*v^2*Log[2]*Log[Pi] + 18*v^3*Log[2]*Log[Pi] - 54*Log[Pi]^2 + 
        54*v*Log[Pi]^2))/(98304*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*(2616 - 144*EulerGamma - 
        378*EulerGamma^2 + 939*Pi^2 - 2892*v + 1692*EulerGamma*v - 
        378*EulerGamma^2*v + 939*Pi^2*v - 1860*v^2 + 828*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 + 262*Pi^2*v^2 - 24*v^3 + 216*EulerGamma*v^3 - 
        108*EulerGamma^2*v^3 + 262*Pi^2*v^3 - 42*Log[2] - 
        666*EulerGamma*Log[2] + 1434*v*Log[2] - 666*EulerGamma*v*Log[2] + 
        654*v^2*Log[2] - 162*EulerGamma*v^2*Log[2] + 162*v^3*Log[2] - 
        162*EulerGamma*v^3*Log[2] + 3009*Log[2]^2 + 3009*v*Log[2]^2 + 
        789*v^2*Log[2]^2 + 789*v^3*Log[2]^2 + 144*Log[Pi] + 
        756*EulerGamma*Log[Pi] - 1692*v*Log[Pi] + 756*EulerGamma*v*Log[Pi] - 
        828*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] - 216*v^3*Log[Pi] + 
        216*EulerGamma*v^3*Log[Pi] + 666*Log[2]*Log[Pi] + 
        666*v*Log[2]*Log[Pi] + 162*v^2*Log[2]*Log[Pi] + 
        162*v^3*Log[2]*Log[Pi] - 378*Log[Pi]^2 - 378*v*Log[Pi]^2 - 
        108*v^2*Log[Pi]^2 - 108*v^3*Log[Pi]^2))/(98304*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-2616 + 144*EulerGamma + 
        378*EulerGamma^2 - 83*Pi^2 - 2892*v + 1692*EulerGamma*v - 
        378*EulerGamma^2*v + 83*Pi^2*v + 1860*v^2 - 828*EulerGamma*v^2 + 
        108*EulerGamma^2*v^2 - 30*Pi^2*v^2 - 24*v^3 + 216*EulerGamma*v^3 - 
        108*EulerGamma^2*v^3 + 30*Pi^2*v^3 - 234*Log[2] - 
        1674*EulerGamma*Log[2] - 3690*v*Log[2] + 1674*EulerGamma*v*Log[2] + 
        1758*v^2*Log[2] - 450*EulerGamma*v^2*Log[2] - 450*v^3*Log[2] + 
        450*EulerGamma*v^3*Log[2] + 1833*Log[2]^2 - 1833*v*Log[2]^2 + 
        453*v^2*Log[2]^2 - 453*v^3*Log[2]^2 - 144*Log[Pi] - 
        756*EulerGamma*Log[Pi] - 1692*v*Log[Pi] + 756*EulerGamma*v*Log[Pi] + 
        828*v^2*Log[Pi] - 216*EulerGamma*v^2*Log[Pi] - 216*v^3*Log[Pi] + 
        216*EulerGamma*v^3*Log[Pi] + 1674*Log[2]*Log[Pi] - 
        1674*v*Log[2]*Log[Pi] + 450*v^2*Log[2]*Log[Pi] - 
        450*v^3*Log[2]*Log[Pi] + 378*Log[Pi]^2 - 378*v*Log[Pi]^2 + 
        108*v^2*Log[Pi]^2 - 108*v^3*Log[Pi]^2))/(98304*Pi^5) - 
     (5*(-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(1260 - 108*EulerGamma - 
        162*EulerGamma^2 + 219*Pi^2 - 1332*v + 756*EulerGamma*v - 
        162*EulerGamma^2*v + 219*Pi^2*v - 876*v^2 + 396*EulerGamma*v^2 - 
        54*EulerGamma^2*v^2 + 73*Pi^2*v^2 - 12*v^3 + 108*EulerGamma*v^3 - 
        54*EulerGamma^2*v^3 + 73*Pi^2*v^3 + 72*Log[2] + 
        216*EulerGamma*Log[2] - 504*v*Log[2] + 216*EulerGamma*v*Log[2] - 
        264*v^2*Log[2] + 72*EulerGamma*v^2*Log[2] - 72*v^3*Log[2] + 
        72*EulerGamma*v^3*Log[2] + 252*Log[2]^2 + 252*v*Log[2]^2 + 
        84*v^2*Log[2]^2 + 84*v^3*Log[2]^2 + 108*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 756*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] - 
        396*v^2*Log[Pi] + 108*EulerGamma*v^2*Log[Pi] - 108*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] - 216*Log[2]*Log[Pi] - 
        216*v*Log[2]*Log[Pi] - 72*v^2*Log[2]*Log[Pi] - 
        72*v^3*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 162*v*Log[Pi]^2 - 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(196608*Pi^5) + 
     (5*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(-1260 + 108*EulerGamma + 
        162*EulerGamma^2 - 219*Pi^2 - 1332*v + 756*EulerGamma*v - 
        162*EulerGamma^2*v + 219*Pi^2*v + 876*v^2 - 396*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 - 73*Pi^2*v^2 - 12*v^3 + 108*EulerGamma*v^3 - 
        54*EulerGamma^2*v^3 + 73*Pi^2*v^3 - 72*Log[2] - 
        216*EulerGamma*Log[2] - 504*v*Log[2] + 216*EulerGamma*v*Log[2] + 
        264*v^2*Log[2] - 72*EulerGamma*v^2*Log[2] - 72*v^3*Log[2] + 
        72*EulerGamma*v^3*Log[2] - 252*Log[2]^2 + 252*v*Log[2]^2 - 
        84*v^2*Log[2]^2 + 84*v^3*Log[2]^2 - 108*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 756*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] + 
        396*v^2*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] - 108*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] + 216*Log[2]*Log[Pi] - 
        216*v*Log[2]*Log[Pi] + 72*v^2*Log[2]*Log[Pi] - 
        72*v^3*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 162*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(196608*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(9540 - 3780*EulerGamma + 
        162*EulerGamma^2 + 162*EulerGamma^3 - 323*Pi^2 - 
        1257*EulerGamma*Pi^2 + 6300*v - 3996*EulerGamma*v + 
        1134*EulerGamma^2*v - 162*EulerGamma^3*v - 2869*Pi^2*v + 
        1257*EulerGamma*Pi^2*v - 4740*v^2 + 2628*EulerGamma*v^2 - 
        594*EulerGamma^2*v^2 + 54*EulerGamma^3*v^2 + 1451*Pi^2*v^2 - 
        387*EulerGamma*Pi^2*v^2 - 540*v^3 - 36*EulerGamma*v^3 + 
        162*EulerGamma^2*v^3 - 54*EulerGamma^3*v^3 - 387*Pi^2*v^3 + 
        387*EulerGamma*Pi^2*v^3 - 2904*Log[2] - 72*EulerGamma*Log[2] + 
        540*EulerGamma^2*Log[2] + 2182*Pi^2*Log[2] - 3576*v*Log[2] + 
        2232*EulerGamma*v*Log[2] - 540*EulerGamma^2*v*Log[2] - 
        2182*Pi^2*v*Log[2] + 2184*v^2*Log[2] - 936*EulerGamma*v^2*Log[2] + 
        108*EulerGamma^2*v^2*Log[2] + 654*Pi^2*v^2*Log[2] - 24*v^3*Log[2] + 
        216*EulerGamma*v^3*Log[2] - 108*EulerGamma^2*v^3*Log[2] - 
        654*Pi^2*v^3*Log[2] - 396*Log[2]^2 - 4428*EulerGamma*Log[2]^2 - 
        9612*v*Log[2]^2 + 4428*EulerGamma*v*Log[2]^2 + 4452*v^2*Log[2]^2 - 
        1116*EulerGamma*v^2*Log[2]^2 - 1116*v^3*Log[2]^2 + 
        1116*EulerGamma*v^3*Log[2]^2 + 5396*Log[2]^3 - 5396*v*Log[2]^3 + 
        1348*v^2*Log[2]^3 - 1348*v^3*Log[2]^3 + 3780*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 486*EulerGamma^2*Log[Pi] + 
        1257*Pi^2*Log[Pi] + 3996*v*Log[Pi] - 2268*EulerGamma*v*Log[Pi] + 
        486*EulerGamma^2*v*Log[Pi] - 1257*Pi^2*v*Log[Pi] - 2628*v^2*Log[Pi] + 
        1188*EulerGamma*v^2*Log[Pi] - 162*EulerGamma^2*v^2*Log[Pi] + 
        387*Pi^2*v^2*Log[Pi] + 36*v^3*Log[Pi] - 324*EulerGamma*v^3*Log[Pi] + 
        162*EulerGamma^2*v^3*Log[Pi] - 387*Pi^2*v^3*Log[Pi] + 
        72*Log[2]*Log[Pi] - 1080*EulerGamma*Log[2]*Log[Pi] - 
        2232*v*Log[2]*Log[Pi] + 1080*EulerGamma*v*Log[2]*Log[Pi] + 
        936*v^2*Log[2]*Log[Pi] - 216*EulerGamma*v^2*Log[2]*Log[Pi] - 
        216*v^3*Log[2]*Log[Pi] + 216*EulerGamma*v^3*Log[2]*Log[Pi] + 
        4428*Log[2]^2*Log[Pi] - 4428*v*Log[2]^2*Log[Pi] + 
        1116*v^2*Log[2]^2*Log[Pi] - 1116*v^3*Log[2]^2*Log[Pi] + 
        162*Log[Pi]^2 + 486*EulerGamma*Log[Pi]^2 + 1134*v*Log[Pi]^2 - 
        486*EulerGamma*v*Log[Pi]^2 - 594*v^2*Log[Pi]^2 + 
        162*EulerGamma*v^2*Log[Pi]^2 + 162*v^3*Log[Pi]^2 - 
        162*EulerGamma*v^3*Log[Pi]^2 + 540*Log[2]*Log[Pi]^2 - 
        540*v*Log[2]*Log[Pi]^2 + 108*v^2*Log[2]*Log[Pi]^2 - 
        108*v^3*Log[2]*Log[Pi]^2 - 162*Log[Pi]^3 + 162*v*Log[Pi]^3 - 
        54*v^2*Log[Pi]^3 + 54*v^3*Log[Pi]^3 + 7692*Zeta[3] - 7692*v*Zeta[3] + 
        2436*v^2*Zeta[3] - 2436*v^3*Zeta[3]))/(393216*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(-9540 + 3780*EulerGamma - 
        162*EulerGamma^2 - 162*EulerGamma^3 + 115*Pi^2 + 57*EulerGamma*Pi^2 + 
        6300*v - 3996*EulerGamma*v + 1134*EulerGamma^2*v - 
        162*EulerGamma^3*v - 197*Pi^2*v + 57*EulerGamma*Pi^2*v + 4740*v^2 - 
        2628*EulerGamma*v^2 + 594*EulerGamma^2*v^2 - 54*EulerGamma^3*v^2 - 
        155*Pi^2*v^2 + 51*EulerGamma*Pi^2*v^2 - 540*v^3 - 36*EulerGamma*v^3 + 
        162*EulerGamma^2*v^3 - 54*EulerGamma^3*v^3 - 51*Pi^2*v^3 + 
        51*EulerGamma*Pi^2*v^3 - 7944*Log[2] + 360*EulerGamma*Log[2] + 
        1188*EulerGamma^2*Log[2] - 134*Pi^2*Log[2] + 8904*v*Log[2] - 
        5256*EulerGamma*v*Log[2] + 1188*EulerGamma^2*v*Log[2] - 
        134*Pi^2*v*Log[2] + 5688*v^2*Log[2] - 2520*EulerGamma*v^2*Log[2] + 
        324*EulerGamma^2*v^2*Log[2] - 118*Pi^2*v^2*Log[2] + 72*v^3*Log[2] - 
        648*EulerGamma*v^3*Log[2] + 324*EulerGamma^2*v^3*Log[2] - 
        118*Pi^2*v^3*Log[2] + 108*Log[2]^2 - 2916*EulerGamma*Log[2]^2 + 
        6084*v*Log[2]^2 - 2916*EulerGamma*v*Log[2]^2 + 2604*v^2*Log[2]^2 - 
        612*EulerGamma*v^2*Log[2]^2 + 612*v^3*Log[2]^2 - 
        612*EulerGamma*v^3*Log[2]^2 + 2396*Log[2]^3 + 2396*v*Log[2]^3 + 
        348*v^2*Log[2]^3 + 348*v^3*Log[2]^3 - 3780*Log[Pi] + 
        324*EulerGamma*Log[Pi] + 486*EulerGamma^2*Log[Pi] - 57*Pi^2*Log[Pi] + 
        3996*v*Log[Pi] - 2268*EulerGamma*v*Log[Pi] + 486*EulerGamma^2*v*
         Log[Pi] - 57*Pi^2*v*Log[Pi] + 2628*v^2*Log[Pi] - 
        1188*EulerGamma*v^2*Log[Pi] + 162*EulerGamma^2*v^2*Log[Pi] - 
        51*Pi^2*v^2*Log[Pi] + 36*v^3*Log[Pi] - 324*EulerGamma*v^3*Log[Pi] + 
        162*EulerGamma^2*v^3*Log[Pi] - 51*Pi^2*v^3*Log[Pi] - 
        360*Log[2]*Log[Pi] - 2376*EulerGamma*Log[2]*Log[Pi] + 
        5256*v*Log[2]*Log[Pi] - 2376*EulerGamma*v*Log[2]*Log[Pi] + 
        2520*v^2*Log[2]*Log[Pi] - 648*EulerGamma*v^2*Log[2]*Log[Pi] + 
        648*v^3*Log[2]*Log[Pi] - 648*EulerGamma*v^3*Log[2]*Log[Pi] + 
        2916*Log[2]^2*Log[Pi] + 2916*v*Log[2]^2*Log[Pi] + 
        612*v^2*Log[2]^2*Log[Pi] + 612*v^3*Log[2]^2*Log[Pi] - 162*Log[Pi]^2 - 
        486*EulerGamma*Log[Pi]^2 + 1134*v*Log[Pi]^2 - 486*EulerGamma*v*
         Log[Pi]^2 + 594*v^2*Log[Pi]^2 - 162*EulerGamma*v^2*Log[Pi]^2 + 
        162*v^3*Log[Pi]^2 - 162*EulerGamma*v^3*Log[Pi]^2 + 
        1188*Log[2]*Log[Pi]^2 + 1188*v*Log[2]*Log[Pi]^2 + 
        324*v^2*Log[2]*Log[Pi]^2 + 324*v^3*Log[2]*Log[Pi]^2 + 162*Log[Pi]^3 + 
        162*v*Log[Pi]^3 + 54*v^2*Log[Pi]^3 + 54*v^3*Log[Pi]^3 - 300*Zeta[3] - 
        300*v*Zeta[3] - 228*v^2*Zeta[3] - 228*v^3*Zeta[3]))/(393216*Pi^5) - 
     (-8436*Pi^2 + 1044*EulerGamma*Pi^2 + 918*EulerGamma^2*Pi^2 - 107*Pi^4 - 
       123120*v + 71280*EulerGamma*v - 17496*EulerGamma^2*v + 
       1944*EulerGamma^3*v + 23652*Pi^2*v - 7884*EulerGamma*Pi^2*v - 
       2712*Pi^2*v^2 + 1944*EulerGamma*Pi^2*v^2 - 540*EulerGamma^2*Pi^2*v^2 + 
       46*Pi^4*v^2 + 41040*v^3 - 23760*EulerGamma*v^3 + 
       5832*EulerGamma^2*v^3 - 648*EulerGamma^3*v^3 - 7884*Pi^2*v^3 + 
       2628*EulerGamma*Pi^2*v^3 - 84*Pi^2*v^4 + 756*EulerGamma*Pi^2*v^4 - 
       378*EulerGamma^2*Pi^2*v^4 + 61*Pi^4*v^4 - 57240*Log[2] + 
       22680*EulerGamma*Log[2] - 972*EulerGamma^2*Log[2] - 
       972*EulerGamma^3*Log[2] - 1398*Pi^2*Log[2] - 3330*EulerGamma*Pi^2*
        Log[2] - 47520*v*Log[2] + 23328*EulerGamma*v*Log[2] - 
       3888*EulerGamma^2*v*Log[2] + 13896*Pi^2*v*Log[2] - 9360*v^2*Log[2] + 
       8208*EulerGamma*v^2*Log[2] - 3240*EulerGamma^2*v^2*Log[2] + 
       648*EulerGamma^3*v^2*Log[2] - 3636*Pi^2*v^2*Log[2] + 
       2124*EulerGamma*Pi^2*v^2*Log[2] + 15840*v^3*Log[2] - 
       7776*EulerGamma*v^3*Log[2] + 1296*EulerGamma^2*v^3*Log[2] - 
       4632*Pi^2*v^3*Log[2] + 3240*v^4*Log[2] + 216*EulerGamma*v^4*Log[2] - 
       972*EulerGamma^2*v^4*Log[2] + 324*EulerGamma^3*v^4*Log[2] - 
       1206*Pi^2*v^4*Log[2] + 1206*EulerGamma*Pi^2*v^4*Log[2] - 
       46512*Log[2]^2 + 3024*EulerGamma*Log[2]^2 + 6480*EulerGamma^2*
        Log[2]^2 + 2928*Pi^2*Log[2]^2 + 27216*v*Log[2]^2 - 
       9072*EulerGamma*v*Log[2]^2 - 17856*v^2*Log[2]^2 + 
       14688*EulerGamma*v^2*Log[2]^2 - 4536*EulerGamma^2*v^2*Log[2]^2 - 
       2076*Pi^2*v^2*Log[2]^2 - 9072*v^3*Log[2]^2 + 3024*EulerGamma*v^3*
        Log[2]^2 - 432*v^4*Log[2]^2 + 3888*EulerGamma*v^4*Log[2]^2 - 
       1944*EulerGamma^2*v^4*Log[2]^2 - 852*Pi^2*v^4*Log[2]^2 - 
       1800*Log[2]^3 - 14472*EulerGamma*Log[2]^3 + 18000*v*Log[2]^3 - 
       16752*v^2*Log[2]^3 + 10656*EulerGamma*v^2*Log[2]^3 - 
       6000*v^3*Log[2]^3 - 3816*v^4*Log[2]^3 + 3816*EulerGamma*v^4*Log[2]^3 + 
       10830*Log[2]^4 - 8400*v^2*Log[2]^4 - 2430*v^4*Log[2]^4 - 
       1044*Pi^2*Log[Pi] - 1836*EulerGamma*Pi^2*Log[Pi] - 71280*v*Log[Pi] + 
       34992*EulerGamma*v*Log[Pi] - 5832*EulerGamma^2*v*Log[Pi] + 
       7884*Pi^2*v*Log[Pi] - 1944*Pi^2*v^2*Log[Pi] + 1080*EulerGamma*Pi^2*v^2*
        Log[Pi] + 23760*v^3*Log[Pi] - 11664*EulerGamma*v^3*Log[Pi] + 
       1944*EulerGamma^2*v^3*Log[Pi] - 2628*Pi^2*v^3*Log[Pi] - 
       756*Pi^2*v^4*Log[Pi] + 756*EulerGamma*Pi^2*v^4*Log[Pi] - 
       22680*Log[2]*Log[Pi] + 1944*EulerGamma*Log[2]*Log[Pi] + 
       2916*EulerGamma^2*Log[2]*Log[Pi] + 3330*Pi^2*Log[2]*Log[Pi] - 
       23328*v*Log[2]*Log[Pi] + 7776*EulerGamma*v*Log[2]*Log[Pi] - 
       8208*v^2*Log[2]*Log[Pi] + 6480*EulerGamma*v^2*Log[2]*Log[Pi] - 
       1944*EulerGamma^2*v^2*Log[2]*Log[Pi] - 2124*Pi^2*v^2*Log[2]*Log[Pi] + 
       7776*v^3*Log[2]*Log[Pi] - 2592*EulerGamma*v^3*Log[2]*Log[Pi] - 
       216*v^4*Log[2]*Log[Pi] + 1944*EulerGamma*v^4*Log[2]*Log[Pi] - 
       972*EulerGamma^2*v^4*Log[2]*Log[Pi] - 1206*Pi^2*v^4*Log[2]*Log[Pi] - 
       3024*Log[2]^2*Log[Pi] - 12960*EulerGamma*Log[2]^2*Log[Pi] + 
       9072*v*Log[2]^2*Log[Pi] - 14688*v^2*Log[2]^2*Log[Pi] + 
       9072*EulerGamma*v^2*Log[2]^2*Log[Pi] - 3024*v^3*Log[2]^2*Log[Pi] - 
       3888*v^4*Log[2]^2*Log[Pi] + 3888*EulerGamma*v^4*Log[2]^2*Log[Pi] + 
       14472*Log[2]^3*Log[Pi] - 10656*v^2*Log[2]^3*Log[Pi] - 
       3816*v^4*Log[2]^3*Log[Pi] + 918*Pi^2*Log[Pi]^2 - 17496*v*Log[Pi]^2 + 
       5832*EulerGamma*v*Log[Pi]^2 - 540*Pi^2*v^2*Log[Pi]^2 + 
       5832*v^3*Log[Pi]^2 - 1944*EulerGamma*v^3*Log[Pi]^2 - 
       378*Pi^2*v^4*Log[Pi]^2 - 972*Log[2]*Log[Pi]^2 - 
       2916*EulerGamma*Log[2]*Log[Pi]^2 - 3888*v*Log[2]*Log[Pi]^2 - 
       3240*v^2*Log[2]*Log[Pi]^2 + 1944*EulerGamma*v^2*Log[2]*Log[Pi]^2 + 
       1296*v^3*Log[2]*Log[Pi]^2 - 972*v^4*Log[2]*Log[Pi]^2 + 
       972*EulerGamma*v^4*Log[2]*Log[Pi]^2 + 6480*Log[2]^2*Log[Pi]^2 - 
       4536*v^2*Log[2]^2*Log[Pi]^2 - 1944*v^4*Log[2]^2*Log[Pi]^2 - 
       1944*v*Log[Pi]^3 + 648*v^3*Log[Pi]^3 + 972*Log[2]*Log[Pi]^3 - 
       648*v^2*Log[2]*Log[Pi]^3 - 324*v^4*Log[2]*Log[Pi]^3 - 7848*Zeta[3] - 
       10584*EulerGamma*Zeta[3] + 47952*v*Zeta[3] - 10800*v^2*Zeta[3] + 
       5616*EulerGamma*v^2*Zeta[3] - 15984*v^3*Zeta[3] - 4968*v^4*Zeta[3] + 
       4968*EulerGamma*v^4*Zeta[3] + 19368*Log[2]*Zeta[3] - 
       10800*v^2*Log[2]*Zeta[3] - 8568*v^4*Log[2]*Zeta[3] + 
       10584*Log[Pi]*Zeta[3] - 5616*v^2*Log[Pi]*Zeta[3] - 
       4968*v^4*Log[Pi]*Zeta[3])/(2359296*Pi^5)), 
  -((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v])/(8192*Pi^5) + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v])/(8192*Pi^5) - 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v])/(8192*Pi^5) + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v])/(8192*Pi^5) - 
   (GoncharovPolyLog[{0}, 1 - v]*(-13 + 2*v^2 + 3*v^4 + 8*Log[2] - 
      8*v^2*Log[2]))/(65536*Pi^5) + (GoncharovPolyLog[{2}, 1 - v]*
     (-13 + 2*v^2 + 3*v^4 - 8*Log[2] + 8*v^2*Log[2]))/(65536*Pi^5) + 
   (-4*Pi^2 + 78*v + 4*Pi^2*v^2 - 18*v^3 - 39*Log[2] + 6*v^2*Log[2] + 
     9*v^4*Log[2] + 12*Log[2]^2 - 12*v^2*Log[2]^2)/(196608*Pi^5) + 
   epsilon*((5*v*(-13 + 3*v^2)*GoncharovPolyLog[{1}, 1 - v])/(16384*Pi^5) + 
     (5*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{0, 1}, 1 - v])/(32768*Pi^5) - 
     (5*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{2, 1}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v])/(8192*Pi^5) + 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v])/(4096*Pi^5) - 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/(8192*Pi^5) - 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v])/(4096*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/(8192*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v])/(8192*Pi^5) + 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v])/(4096*Pi^5) - 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v])/(8192*Pi^5) - 
     (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v])/(4096*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v])/(8192*Pi^5) + 
     (GoncharovPolyLog[{0, 0}, 1 - v]*(1 - 3*EulerGamma - 2*v^2 + 
        3*EulerGamma*v^2 + 9*Log[2] - 9*v^2*Log[2] + 3*Log[Pi] - 
        3*v^2*Log[Pi]))/(8192*Pi^5) - (GoncharovPolyLog[{2, 2}, 1 - v]*
       (1 - 3*EulerGamma - 2*v^2 + 3*EulerGamma*v^2 - 5*Log[2] + 
        5*v^2*Log[2] + 3*Log[Pi] - 3*v^2*Log[Pi]))/(8192*Pi^5) - 
     (GoncharovPolyLog[{0, 2}, 1 - v]*(-12 - 3*EulerGamma + 
        3*EulerGamma*v^2 + 3*v^4 - 5*Log[2] + 5*v^2*Log[2] + 3*Log[Pi] - 
        3*v^2*Log[Pi]))/(8192*Pi^5) + (3*GoncharovPolyLog[{2, 0}, 1 - v]*
       (-4 - EulerGamma + EulerGamma*v^2 + v^4 + 3*Log[2] - 3*v^2*Log[2] + 
        Log[Pi] - v^2*Log[Pi]))/(8192*Pi^5) + 
     (GoncharovPolyLog[{0}, 1 - v]*(39 - 234*EulerGamma - 32*Pi^2 + 624*v - 
        126*v^2 + 36*EulerGamma*v^2 + 32*Pi^2*v^2 - 144*v^3 - 81*v^4 + 
        54*EulerGamma*v^4 + 420*Log[2] + 144*EulerGamma*Log[2] + 
        24*v^2*Log[2] - 144*EulerGamma*v^2*Log[2] - 108*v^4*Log[2] - 
        360*Log[2]^2 + 360*v^2*Log[2]^2 + 234*Log[Pi] - 36*v^2*Log[Pi] - 
        54*v^4*Log[Pi] - 144*Log[2]*Log[Pi] + 144*v^2*Log[2]*Log[Pi]))/
      (393216*Pi^5) + (GoncharovPolyLog[{2}, 1 - v]*(-39 + 234*EulerGamma - 
        32*Pi^2 + 624*v + 126*v^2 - 36*EulerGamma*v^2 + 32*Pi^2*v^2 - 
        144*v^3 + 81*v^4 - 54*EulerGamma*v^4 + 108*Log[2] + 
        144*EulerGamma*Log[2] + 72*v^2*Log[2] - 144*EulerGamma*v^2*Log[2] - 
        36*v^4*Log[2] - 360*Log[2]^2 + 360*v^2*Log[2]^2 - 234*Log[Pi] + 
        36*v^2*Log[Pi] + 54*v^4*Log[Pi] - 144*Log[2]*Log[Pi] + 
        144*v^2*Log[2]*Log[Pi]))/(393216*Pi^5) - 
     (99*Pi^2 - 24*EulerGamma*Pi^2 - 1638*v + 468*EulerGamma*v - 
       30*Pi^2*v^2 + 24*EulerGamma*Pi^2*v^2 + 378*v^3 - 108*EulerGamma*v^3 - 
       21*Pi^2*v^4 + 39*Log[2] - 234*EulerGamma*Log[2] + 16*Pi^2*Log[2] - 
       312*v*Log[2] - 126*v^2*Log[2] + 36*EulerGamma*v^2*Log[2] - 
       16*Pi^2*v^2*Log[2] + 72*v^3*Log[2] - 81*v^4*Log[2] + 
       54*EulerGamma*v^4*Log[2] + 444*Log[2]^2 + 72*EulerGamma*Log[2]^2 - 
       24*v^2*Log[2]^2 - 72*EulerGamma*v^2*Log[2]^2 - 108*v^4*Log[2]^2 - 
       168*Log[2]^3 + 168*v^2*Log[2]^3 + 24*Pi^2*Log[Pi] - 468*v*Log[Pi] - 
       24*Pi^2*v^2*Log[Pi] + 108*v^3*Log[Pi] + 234*Log[2]*Log[Pi] - 
       36*v^2*Log[2]*Log[Pi] - 54*v^4*Log[2]*Log[Pi] - 72*Log[2]^2*Log[Pi] + 
       72*v^2*Log[2]^2*Log[Pi] + 240*Zeta[3] - 240*v^2*Zeta[3])/
      (393216*Pi^5)) + epsilon^2*
    ((5*v*(-13 + 3*v^2)*GoncharovPolyLog[{1, 0}, 1 - v])/(4096*Pi^5) - 
     (25*v*(-13 + 3*v^2)*GoncharovPolyLog[{1, 1}, 1 - v])/(8192*Pi^5) + 
     (5*v*(-13 + 3*v^2)*GoncharovPolyLog[{1, 2}, 1 - v])/(4096*Pi^5) + 
     (5*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/
      (8192*Pi^5) - (25*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{0, 1, 1}, 
        1 - v])/(16384*Pi^5) + (5*(-13 + 2*v^2 + 3*v^4)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v])/(8192*Pi^5) - 
     (5*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{2, 1, 0}, 1 - v])/
      (8192*Pi^5) + (25*(-13 + 2*v^2 + 3*v^4)*GoncharovPolyLog[{2, 1, 1}, 
        1 - v])/(16384*Pi^5) - (5*(-13 + 2*v^2 + 3*v^4)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v])/(8192*Pi^5) - 
     (7*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(8192*Pi^5) - 
     (15*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0, 1}, 1 - v])/
      (4096*Pi^5) + (31*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0, 2}, 
        1 - v])/(8192*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 0, 1, 0}, 1 - v])/(1024*Pi^5) - 
     (25*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (2048*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1, 2}, 
        1 - v])/(1024*Pi^5) - (99*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 0, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (55*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2, 1}, 1 - v])/
      (4096*Pi^5) + (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2, 2}, 
        1 - v])/(8192*Pi^5) - (11*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 2, 0, 0}, 1 - v])/(8192*Pi^5) - 
     (55*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0, 1}, 1 - v])/
      (4096*Pi^5) + (99*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0, 2}, 
        1 - v])/(8192*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 2, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (25*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/
      (2048*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1, 2}, 
        1 - v])/(1024*Pi^5) - (31*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {0, 2, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (15*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2, 1}, 1 - v])/
      (4096*Pi^5) + (7*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2, 2}, 
        1 - v])/(8192*Pi^5) - (7*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 0, 0, 0}, 1 - v])/(8192*Pi^5) - 
     (15*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/
      (4096*Pi^5) + (31*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0, 2}, 
        1 - v])/(8192*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 0, 1, 0}, 1 - v])/(1024*Pi^5) - 
     (25*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1, 1}, 1 - v])/
      (2048*Pi^5) + (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1, 2}, 
        1 - v])/(1024*Pi^5) - (99*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 0, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (55*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/
      (4096*Pi^5) + (11*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2, 2}, 
        1 - v])/(8192*Pi^5) - (11*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 2, 0, 0}, 1 - v])/(8192*Pi^5) - 
     (55*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/
      (4096*Pi^5) + (99*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0, 2}, 
        1 - v])/(8192*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 2, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (25*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1, 1}, 1 - v])/
      (2048*Pi^5) - (5*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1, 2}, 
        1 - v])/(1024*Pi^5) - (31*(-1 + v)*(1 + v)*GoncharovPolyLog[
        {2, 2, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (15*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/
      (4096*Pi^5) + (7*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2, 2}, 
        1 - v])/(8192*Pi^5) - (5*v*(-13 + 3*v^2)*GoncharovPolyLog[{1}, 1 - v]*
       (-21 + 6*EulerGamma - 4*Log[2] - 6*Log[Pi]))/(32768*Pi^5) - 
     (GoncharovPolyLog[{2, 2, 0}, 1 - v]*(57 - 132*EulerGamma - 90*v^2 + 
        132*EulerGamma*v^2 - 3*v^4 + 308*Log[2] - 308*v^2*Log[2] + 
        132*Log[Pi] - 132*v^2*Log[Pi]))/(32768*Pi^5) + 
     (3*GoncharovPolyLog[{0, 0, 2}, 1 - v]*(19 - 44*EulerGamma - 30*v^2 + 
        44*EulerGamma*v^2 - v^4 - 44*Log[2] + 44*v^2*Log[2] + 44*Log[Pi] - 
        44*v^2*Log[Pi]))/(32768*Pi^5) - (GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (25 - 36*EulerGamma - 26*v^2 + 36*EulerGamma*v^2 - 3*v^4 + 
        100*Log[2] - 100*v^2*Log[2] + 36*Log[Pi] - 36*v^2*Log[Pi]))/
      (32768*Pi^5) - (GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (-1 - 36*EulerGamma - 22*v^2 + 36*EulerGamma*v^2 + 3*v^4 + 
        100*Log[2] - 100*v^2*Log[2] + 36*Log[Pi] - 36*v^2*Log[Pi]))/
      (32768*Pi^5) + (GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (25 - 36*EulerGamma - 26*v^2 + 36*EulerGamma*v^2 - 3*v^4 - 52*Log[2] + 
        52*v^2*Log[2] + 36*Log[Pi] - 36*v^2*Log[Pi]))/(32768*Pi^5) + 
     (GoncharovPolyLog[{0, 2, 2}, 1 - v]*(-1 - 36*EulerGamma - 22*v^2 + 
        36*EulerGamma*v^2 + 3*v^4 - 52*Log[2] + 52*v^2*Log[2] + 36*Log[Pi] - 
        36*v^2*Log[Pi]))/(32768*Pi^5) - 
     (11*GoncharovPolyLog[{0, 2, 0}, 1 - v]*(-35 - 12*EulerGamma - 2*v^2 + 
        12*EulerGamma*v^2 + 9*v^4 + 28*Log[2] - 28*v^2*Log[2] + 12*Log[Pi] - 
        12*v^2*Log[Pi]))/(32768*Pi^5) + 
     (11*GoncharovPolyLog[{2, 0, 2}, 1 - v]*(-35 - 12*EulerGamma - 2*v^2 + 
        12*EulerGamma*v^2 + 9*v^4 - 12*Log[2] + 12*v^2*Log[2] + 12*Log[Pi] - 
        12*v^2*Log[Pi]))/(32768*Pi^5) - (5*GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (1 - 3*EulerGamma - 2*v^2 + 3*EulerGamma*v^2 + 2*Log[2] - 
        2*v^2*Log[2] + 3*Log[Pi] - 3*v^2*Log[Pi]))/(4096*Pi^5) + 
     (5*GoncharovPolyLog[{2, 2, 1}, 1 - v]*(1 - 3*EulerGamma - 2*v^2 + 
        3*EulerGamma*v^2 + 2*Log[2] - 2*v^2*Log[2] + 3*Log[Pi] - 
        3*v^2*Log[Pi]))/(4096*Pi^5) + (5*GoncharovPolyLog[{0, 2, 1}, 1 - v]*
       (-12 - 3*EulerGamma + 3*EulerGamma*v^2 + 3*v^4 + 2*Log[2] - 
        2*v^2*Log[2] + 3*Log[Pi] - 3*v^2*Log[Pi]))/(4096*Pi^5) - 
     (5*GoncharovPolyLog[{2, 0, 1}, 1 - v]*(-12 - 3*EulerGamma + 
        3*EulerGamma*v^2 + 3*v^4 + 2*Log[2] - 2*v^2*Log[2] + 3*Log[Pi] - 
        3*v^2*Log[Pi]))/(4096*Pi^5) - (5*GoncharovPolyLog[{0, 1}, 1 - v]*
       (13 - 78*EulerGamma + 208*v - 42*v^2 + 12*EulerGamma*v^2 - 48*v^3 - 
        27*v^4 + 18*EulerGamma*v^4 + 52*Log[2] - 8*v^2*Log[2] - 
        12*v^4*Log[2] + 78*Log[Pi] - 12*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (65536*Pi^5) + (5*GoncharovPolyLog[{2, 1}, 1 - v]*
       (13 - 78*EulerGamma - 208*v - 42*v^2 + 12*EulerGamma*v^2 + 48*v^3 - 
        27*v^4 + 18*EulerGamma*v^4 + 52*Log[2] - 8*v^2*Log[2] - 
        12*v^4*Log[2] + 78*Log[Pi] - 12*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (65536*Pi^5) - (GoncharovPolyLog[{2, 2}, 1 - v]*(-2 - 12*EulerGamma + 
        18*EulerGamma^2 - 51*Pi^2 + 26*v - 4*v^2 + 24*EulerGamma*v^2 - 
        18*EulerGamma^2*v^2 + 51*Pi^2*v^2 - 6*v^3 - 33*Log[2] + 
        60*EulerGamma*Log[2] + 42*v^2*Log[2] - 60*EulerGamma*v^2*Log[2] + 
        3*v^4*Log[2] - 214*Log[2]^2 + 214*v^2*Log[2]^2 + 12*Log[Pi] - 
        36*EulerGamma*Log[Pi] - 24*v^2*Log[Pi] + 36*EulerGamma*v^2*Log[Pi] - 
        60*Log[2]*Log[Pi] + 60*v^2*Log[2]*Log[Pi] + 18*Log[Pi]^2 - 
        18*v^2*Log[Pi]^2))/(32768*Pi^5) - 
     (GoncharovPolyLog[{0, 2}, 1 - v]*(-28 + 144*EulerGamma + 
        18*EulerGamma^2 - 51*Pi^2 - 442*v + 80*v^2 - 18*EulerGamma^2*v^2 + 
        51*Pi^2*v^2 + 102*v^3 + 54*v^4 - 36*EulerGamma*v^4 + 97*Log[2] + 
        60*EulerGamma*Log[2] + 22*v^2*Log[2] - 60*EulerGamma*v^2*Log[2] - 
        27*v^4*Log[2] - 214*Log[2]^2 + 214*v^2*Log[2]^2 - 144*Log[Pi] - 
        36*EulerGamma*Log[Pi] + 36*EulerGamma*v^2*Log[Pi] + 36*v^4*Log[Pi] - 
        60*Log[2]*Log[Pi] + 60*v^2*Log[2]*Log[Pi] + 18*Log[Pi]^2 - 
        18*v^2*Log[Pi]^2))/(32768*Pi^5) - 
     (GoncharovPolyLog[{0, 0}, 1 - v]*(6 + 36*EulerGamma - 54*EulerGamma^2 - 
        7*Pi^2 + 78*v + 12*v^2 - 72*EulerGamma*v^2 + 54*EulerGamma^2*v^2 + 
        7*Pi^2*v^2 - 18*v^3 - 147*Log[2] + 324*EulerGamma*Log[2] + 
        222*v^2*Log[2] - 324*EulerGamma*v^2*Log[2] + 9*v^4*Log[2] - 
        474*Log[2]^2 + 474*v^2*Log[2]^2 - 36*Log[Pi] + 
        108*EulerGamma*Log[Pi] + 72*v^2*Log[Pi] - 108*EulerGamma*v^2*
         Log[Pi] - 324*Log[2]*Log[Pi] + 324*v^2*Log[2]*Log[Pi] - 
        54*Log[Pi]^2 + 54*v^2*Log[Pi]^2))/(98304*Pi^5) - 
     (GoncharovPolyLog[{2, 0}, 1 - v]*(84 - 432*EulerGamma - 
        54*EulerGamma^2 - 7*Pi^2 - 1326*v - 240*v^2 + 54*EulerGamma^2*v^2 + 
        7*Pi^2*v^2 + 306*v^3 - 162*v^4 + 108*EulerGamma*v^4 + 867*Log[2] + 
        324*EulerGamma*Log[2] + 66*v^2*Log[2] - 324*EulerGamma*v^2*Log[2] - 
        225*v^4*Log[2] - 474*Log[2]^2 + 474*v^2*Log[2]^2 + 432*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] - 
        108*v^4*Log[Pi] - 324*Log[2]*Log[Pi] + 324*v^2*Log[2]*Log[Pi] - 
        54*Log[Pi]^2 + 54*v^2*Log[Pi]^2))/(98304*Pi^5) - 
     (GoncharovPolyLog[{2}, 1 - v]*(-5343 - 234*EulerGamma + 
        702*EulerGamma^2 - 1613*Pi^2 - 192*EulerGamma*Pi^2 - 13104*v + 
        3744*EulerGamma*v - 1698*v^2 + 756*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 + 130*Pi^2*v^2 + 192*EulerGamma*Pi^2*v^2 + 
        3024*v^3 - 864*EulerGamma*v^3 - 279*v^4 + 486*EulerGamma*v^4 - 
        162*EulerGamma^2*v^4 + 387*Pi^2*v^4 - 204*Log[2] + 
        648*EulerGamma*Log[2] + 432*EulerGamma^2*Log[2] + 440*Pi^2*Log[2] + 
        3120*v*Log[2] + 408*v^2*Log[2] + 432*EulerGamma*v^2*Log[2] - 
        432*EulerGamma^2*v^2*Log[2] - 440*Pi^2*v^2*Log[2] - 720*v^3*Log[2] + 
        324*v^4*Log[2] - 216*EulerGamma*v^4*Log[2] - 4116*Log[2]^2 - 
        2160*EulerGamma*Log[2]^2 - 696*v^2*Log[2]^2 + 2160*EulerGamma*v^2*
         Log[2]^2 + 1116*v^4*Log[2]^2 + 2704*Log[2]^3 - 2704*v^2*Log[2]^3 + 
        234*Log[Pi] - 1404*EulerGamma*Log[Pi] + 192*Pi^2*Log[Pi] - 
        3744*v*Log[Pi] - 756*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] - 
        192*Pi^2*v^2*Log[Pi] + 864*v^3*Log[Pi] - 486*v^4*Log[Pi] + 
        324*EulerGamma*v^4*Log[Pi] - 648*Log[2]*Log[Pi] - 
        864*EulerGamma*Log[2]*Log[Pi] - 432*v^2*Log[2]*Log[Pi] + 
        864*EulerGamma*v^2*Log[2]*Log[Pi] + 216*v^4*Log[2]*Log[Pi] + 
        2160*Log[2]^2*Log[Pi] - 2160*v^2*Log[2]^2*Log[Pi] + 702*Log[Pi]^2 - 
        108*v^2*Log[Pi]^2 - 162*v^4*Log[Pi]^2 + 432*Log[2]*Log[Pi]^2 - 
        432*v^2*Log[2]*Log[Pi]^2 + 768*Zeta[3] - 768*v^2*Zeta[3]))/
      (786432*Pi^5) - (GoncharovPolyLog[{0}, 1 - v]*(5343 + 234*EulerGamma - 
        702*EulerGamma^2 + 285*Pi^2 - 192*EulerGamma*Pi^2 - 13104*v + 
        3744*EulerGamma*v + 1698*v^2 - 756*EulerGamma*v^2 + 
        108*EulerGamma^2*v^2 - 162*Pi^2*v^2 + 192*EulerGamma*Pi^2*v^2 + 
        3024*v^3 - 864*EulerGamma*v^3 + 279*v^4 - 486*EulerGamma*v^4 + 
        162*EulerGamma^2*v^4 - 51*Pi^2*v^4 - 516*Log[2] + 
        2520*EulerGamma*Log[2] + 432*EulerGamma^2*Log[2] + 440*Pi^2*Log[2] - 
        8112*v*Log[2] + 1416*v^2*Log[2] + 144*EulerGamma*v^2*Log[2] - 
        432*EulerGamma^2*v^2*Log[2] - 440*Pi^2*v^2*Log[2] + 1872*v^3*Log[2] + 
        972*v^4*Log[2] - 648*EulerGamma*v^4*Log[2] - 1932*Log[2]^2 - 
        2160*EulerGamma*Log[2]^2 - 1032*v^2*Log[2]^2 + 2160*EulerGamma*v^2*
         Log[2]^2 + 612*v^4*Log[2]^2 + 2704*Log[2]^3 - 2704*v^2*Log[2]^3 - 
        234*Log[Pi] + 1404*EulerGamma*Log[Pi] + 192*Pi^2*Log[Pi] - 
        3744*v*Log[Pi] + 756*v^2*Log[Pi] - 216*EulerGamma*v^2*Log[Pi] - 
        192*Pi^2*v^2*Log[Pi] + 864*v^3*Log[Pi] + 486*v^4*Log[Pi] - 
        324*EulerGamma*v^4*Log[Pi] - 2520*Log[2]*Log[Pi] - 
        864*EulerGamma*Log[2]*Log[Pi] - 144*v^2*Log[2]*Log[Pi] + 
        864*EulerGamma*v^2*Log[2]*Log[Pi] + 648*v^4*Log[2]*Log[Pi] + 
        2160*Log[2]^2*Log[Pi] - 2160*v^2*Log[2]^2*Log[Pi] - 702*Log[Pi]^2 + 
        108*v^2*Log[Pi]^2 + 162*v^4*Log[Pi]^2 + 432*Log[2]*Log[Pi]^2 - 
        432*v^2*Log[2]*Log[Pi]^2 + 768*Zeta[3] - 768*v^2*Zeta[3]))/
      (786432*Pi^5) - (249*Pi^2 - 1782*EulerGamma*Pi^2 + 
       216*EulerGamma^2*Pi^2 - 76*Pi^4 - 66222*v + 29484*EulerGamma*v - 
       4212*EulerGamma^2*v + 5694*Pi^2*v - 930*Pi^2*v^2 + 
       540*EulerGamma*Pi^2*v^2 - 216*EulerGamma^2*Pi^2*v^2 + 76*Pi^4*v^2 + 
       15282*v^3 - 6804*EulerGamma*v^3 + 972*EulerGamma^2*v^3 - 
       1314*Pi^2*v^3 - 567*Pi^2*v^4 + 378*EulerGamma*Pi^2*v^4 - 
       16029*Log[2] - 702*EulerGamma*Log[2] + 2106*EulerGamma^2*Log[2] + 
       2709*Pi^2*Log[2] - 288*EulerGamma*Pi^2*Log[2] - 19656*v*Log[2] + 
       5616*EulerGamma*v*Log[2] - 5094*v^2*Log[2] + 2268*EulerGamma*v^2*
        Log[2] - 324*EulerGamma^2*v^2*Log[2] - 594*Pi^2*v^2*Log[2] + 
       288*EulerGamma*Pi^2*v^2*Log[2] + 4536*v^3*Log[2] - 
       1296*EulerGamma*v^3*Log[2] - 837*v^4*Log[2] + 1458*EulerGamma*v^4*
        Log[2] - 486*EulerGamma^2*v^4*Log[2] - 603*Pi^2*v^4*Log[2] + 
       1476*Log[2]^2 - 7992*EulerGamma*Log[2]^2 - 648*EulerGamma^2*Log[2]^2 - 
       372*Pi^2*Log[2]^2 + 6552*v*Log[2]^2 - 4392*v^2*Log[2]^2 + 
       432*EulerGamma*v^2*Log[2]^2 + 648*EulerGamma^2*v^2*Log[2]^2 + 
       372*Pi^2*v^2*Log[2]^2 - 1512*v^3*Log[2]^2 - 2916*v^4*Log[2]^2 + 
       1944*EulerGamma*v^4*Log[2]^2 + 7260*Log[2]^3 + 
       3024*EulerGamma*Log[2]^3 + 744*v^2*Log[2]^3 - 3024*EulerGamma*v^2*
        Log[2]^3 - 1908*v^4*Log[2]^3 - 3540*Log[2]^4 + 3540*v^2*Log[2]^4 + 
       1782*Pi^2*Log[Pi] - 432*EulerGamma*Pi^2*Log[Pi] - 29484*v*Log[Pi] + 
       8424*EulerGamma*v*Log[Pi] - 540*Pi^2*v^2*Log[Pi] + 
       432*EulerGamma*Pi^2*v^2*Log[Pi] + 6804*v^3*Log[Pi] - 
       1944*EulerGamma*v^3*Log[Pi] - 378*Pi^2*v^4*Log[Pi] + 
       702*Log[2]*Log[Pi] - 4212*EulerGamma*Log[2]*Log[Pi] + 
       288*Pi^2*Log[2]*Log[Pi] - 5616*v*Log[2]*Log[Pi] - 
       2268*v^2*Log[2]*Log[Pi] + 648*EulerGamma*v^2*Log[2]*Log[Pi] - 
       288*Pi^2*v^2*Log[2]*Log[Pi] + 1296*v^3*Log[2]*Log[Pi] - 
       1458*v^4*Log[2]*Log[Pi] + 972*EulerGamma*v^4*Log[2]*Log[Pi] + 
       7992*Log[2]^2*Log[Pi] + 1296*EulerGamma*Log[2]^2*Log[Pi] - 
       432*v^2*Log[2]^2*Log[Pi] - 1296*EulerGamma*v^2*Log[2]^2*Log[Pi] - 
       1944*v^4*Log[2]^2*Log[Pi] - 3024*Log[2]^3*Log[Pi] + 
       3024*v^2*Log[2]^3*Log[Pi] + 216*Pi^2*Log[Pi]^2 - 4212*v*Log[Pi]^2 - 
       216*Pi^2*v^2*Log[Pi]^2 + 972*v^3*Log[Pi]^2 + 2106*Log[2]*Log[Pi]^2 - 
       324*v^2*Log[2]*Log[Pi]^2 - 486*v^4*Log[2]*Log[Pi]^2 - 
       648*Log[2]^2*Log[Pi]^2 + 648*v^2*Log[2]^2*Log[Pi]^2 + 12204*Zeta[3] - 
       4320*EulerGamma*Zeta[3] - 4536*v^2*Zeta[3] + 4320*EulerGamma*v^2*
        Zeta[3] - 2484*v^4*Zeta[3] + 6336*Log[2]*Zeta[3] - 
       6336*v^2*Log[2]*Zeta[3] + 4320*Log[Pi]*Zeta[3] - 
       4320*v^2*Log[Pi]*Zeta[3])/(2359296*Pi^5)), 
  (3*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v])/
    (32768*Pi^5) + (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
     GoncharovPolyLog[{0, 0}, 1 - v])/(131072*Pi^5) + 
   (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1}, 1 - v])/
    (65536*Pi^5) - (5*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
     GoncharovPolyLog[{0, 2}, 1 - v])/(131072*Pi^5) + 
   (5*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0}, 1 - v])/
    (131072*Pi^5) - (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
     GoncharovPolyLog[{2, 1}, 1 - v])/(65536*Pi^5) - 
   (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2}, 1 - v])/
    (131072*Pi^5) + 
   (-((-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0}, 1 - v])/
      (131072*Pi^5) + ((-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2}, 
        1 - v])/(131072*Pi^5) + ((-1 + v)*(1 + v)*(6*v - 2*v^3 - 3*Log[2] + 
        2*v^2*Log[2] + v^4*Log[2]))/(131072*Pi^5))/epsilon + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(9 - 18*EulerGamma + 12*v - 
      18*v^2 + 12*EulerGamma*v^2 - 4*v^3 - 7*v^4 + 6*EulerGamma*v^4 + 
      54*Log[2] - 36*v^2*Log[2] - 18*v^4*Log[2] + 18*Log[Pi] - 
      12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/(262144*Pi^5) - 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(9 - 18*EulerGamma - 12*v - 
      18*v^2 + 12*EulerGamma*v^2 + 4*v^3 - 7*v^4 + 6*EulerGamma*v^4 + 
      6*Log[2] - 4*v^2*Log[2] - 2*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 
      6*v^4*Log[Pi]))/(262144*Pi^5) + 
   ((-1 + v)*(1 + v)*(-12*Pi^2 + 270*v - 108*EulerGamma*v + 8*Pi^2*v^2 - 
      90*v^3 + 36*EulerGamma*v^3 + 4*Pi^2*v^4 - 27*Log[2] + 
      54*EulerGamma*Log[2] + 180*v*Log[2] + 54*v^2*Log[2] - 
      36*EulerGamma*v^2*Log[2] - 60*v^3*Log[2] + 21*v^4*Log[2] - 
      18*EulerGamma*v^4*Log[2] - 135*Log[2]^2 + 90*v^2*Log[2]^2 + 
      45*v^4*Log[2]^2 + 108*v*Log[Pi] - 36*v^3*Log[Pi] - 54*Log[2]*Log[Pi] + 
      36*v^2*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi]))/(786432*Pi^5) + 
   epsilon*((3*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (32768*Pi^5) - (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 1}, 1 - v])/(16384*Pi^5) + 
     (3*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 2}, 1 - v])/
      (32768*Pi^5) - (7*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 0}, 1 - v])/(131072*Pi^5) - 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 0, 1}, 1 - v])/
      (65536*Pi^5) + (13*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(131072*Pi^5) + 
     (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/
      (65536*Pi^5) - (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 1}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 2}, 1 - v])/
      (65536*Pi^5) - (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 0}, 1 - v])/(131072*Pi^5) + 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 2, 1}, 1 - v])/
      (65536*Pi^5) + (17*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 2}, 1 - v])/(131072*Pi^5) - 
     (17*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 0}, 1 - v])/
      (131072*Pi^5) - (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 0, 1}, 1 - v])/(65536*Pi^5) + 
     (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 2}, 1 - v])/
      (131072*Pi^5) - (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 0}, 1 - v])/(65536*Pi^5) + 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 1, 1}, 1 - v])/
      (32768*Pi^5) - (3*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v])/(65536*Pi^5) - 
     (13*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 0}, 1 - v])/
      (131072*Pi^5) + (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 2, 1}, 1 - v])/(65536*Pi^5) + 
     (7*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 2}, 1 - v])/
      (131072*Pi^5) - (3*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1}, 1 - v]*(-15 + 6*EulerGamma - 10*Log[2] - 
        6*Log[Pi]))/(65536*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (45 - 90*EulerGamma - 84*v - 90*v^2 + 60*EulerGamma*v^2 + 28*v^3 - 
        35*v^4 + 30*EulerGamma*v^4 + 282*Log[2] - 188*v^2*Log[2] - 
        94*v^4*Log[2] + 90*Log[Pi] - 60*v^2*Log[Pi] - 30*v^4*Log[Pi]))/
      (262144*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (45 - 90*EulerGamma + 84*v - 90*v^2 + 60*EulerGamma*v^2 - 28*v^3 - 
        35*v^4 + 30*EulerGamma*v^4 + 18*Log[2] - 12*v^2*Log[2] - 
        6*v^4*Log[2] + 90*Log[Pi] - 60*v^2*Log[Pi] - 30*v^4*Log[Pi]))/
      (262144*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (27 - 54*EulerGamma + 60*v - 54*v^2 + 36*EulerGamma*v^2 - 20*v^3 - 
        21*v^4 + 18*EulerGamma*v^4 + 150*Log[2] - 100*v^2*Log[2] - 
        50*v^4*Log[2] + 54*Log[Pi] - 36*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (262144*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (27 - 54*EulerGamma - 60*v - 54*v^2 + 36*EulerGamma*v^2 + 20*v^3 - 
        21*v^4 + 18*EulerGamma*v^4 + 30*Log[2] - 20*v^2*Log[2] - 
        10*v^4*Log[2] + 54*Log[Pi] - 36*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (262144*Pi^5) - (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (9 - 18*EulerGamma + 12*v - 18*v^2 + 12*EulerGamma*v^2 - 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 30*Log[2] - 20*v^2*Log[2] - 
        10*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (131072*Pi^5) + (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (9 - 18*EulerGamma - 12*v - 18*v^2 + 12*EulerGamma*v^2 + 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 30*Log[2] - 20*v^2*Log[2] - 
        10*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (131072*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*
       (-105 - 54*EulerGamma + 54*EulerGamma^2 - 57*Pi^2 - 180*v + 
        72*EulerGamma*v - 110*v^2 + 108*EulerGamma*v^2 - 
        36*EulerGamma^2*v^2 + 38*Pi^2*v^2 + 60*v^3 - 24*EulerGamma*v^3 - 
        25*v^4 + 42*EulerGamma*v^4 - 18*EulerGamma^2*v^4 + 19*Pi^2*v^4 + 
        18*Log[2] - 36*EulerGamma*Log[2] + 24*v*Log[2] - 36*v^2*Log[2] + 
        24*EulerGamma*v^2*Log[2] - 8*v^3*Log[2] - 14*v^4*Log[2] + 
        12*EulerGamma*v^4*Log[2] - 246*Log[2]^2 + 164*v^2*Log[2]^2 + 
        82*v^4*Log[2]^2 + 54*Log[Pi] - 108*EulerGamma*Log[Pi] - 
        72*v*Log[Pi] - 108*v^2*Log[Pi] + 72*EulerGamma*v^2*Log[Pi] + 
        24*v^3*Log[Pi] - 42*v^4*Log[Pi] + 36*EulerGamma*v^4*Log[Pi] + 
        36*Log[2]*Log[Pi] - 24*v^2*Log[2]*Log[Pi] - 12*v^4*Log[2]*Log[Pi] + 
        54*Log[Pi]^2 - 36*v^2*Log[Pi]^2 - 18*v^4*Log[Pi]^2))/(524288*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(315 + 162*EulerGamma - 
        162*EulerGamma^2 - 21*Pi^2 - 540*v + 216*EulerGamma*v + 330*v^2 - 
        324*EulerGamma*v^2 + 108*EulerGamma^2*v^2 + 14*Pi^2*v^2 + 180*v^3 - 
        72*EulerGamma*v^3 + 75*v^4 - 126*EulerGamma*v^4 + 
        54*EulerGamma^2*v^4 + 7*Pi^2*v^4 - 486*Log[2] + 
        972*EulerGamma*Log[2] - 792*v*Log[2] + 972*v^2*Log[2] - 
        648*EulerGamma*v^2*Log[2] + 264*v^3*Log[2] + 378*v^4*Log[2] - 
        324*EulerGamma*v^4*Log[2] - 1422*Log[2]^2 + 948*v^2*Log[2]^2 + 
        474*v^4*Log[2]^2 - 162*Log[Pi] + 324*EulerGamma*Log[Pi] - 
        216*v*Log[Pi] + 324*v^2*Log[Pi] - 216*EulerGamma*v^2*Log[Pi] + 
        72*v^3*Log[Pi] + 126*v^4*Log[Pi] - 108*EulerGamma*v^4*Log[Pi] - 
        972*Log[2]*Log[Pi] + 648*v^2*Log[2]*Log[Pi] + 
        324*v^4*Log[2]*Log[Pi] - 162*Log[Pi]^2 + 108*v^2*Log[Pi]^2 + 
        54*v^4*Log[Pi]^2))/(1572864*Pi^5) - 
     ((-1 + v)*(1 + v)*(36*Pi^2 - 72*EulerGamma*Pi^2 - 2610*v + 
        1620*EulerGamma*v - 324*EulerGamma^2*v + 150*Pi^2*v - 72*Pi^2*v^2 + 
        48*EulerGamma*Pi^2*v^2 + 870*v^3 - 540*EulerGamma*v^3 + 
        108*EulerGamma^2*v^3 - 50*Pi^2*v^3 - 28*Pi^2*v^4 + 
        24*EulerGamma*Pi^2*v^4 - 315*Log[2] - 162*EulerGamma*Log[2] + 
        162*EulerGamma^2*Log[2] + 165*Pi^2*Log[2] - 2700*v*Log[2] + 
        1080*EulerGamma*v*Log[2] - 330*v^2*Log[2] + 324*EulerGamma*v^2*
         Log[2] - 108*EulerGamma^2*v^2*Log[2] - 110*Pi^2*v^2*Log[2] + 
        900*v^3*Log[2] - 360*EulerGamma*v^3*Log[2] - 75*v^4*Log[2] + 
        126*EulerGamma*v^4*Log[2] - 54*EulerGamma^2*v^4*Log[2] - 
        55*Pi^2*v^4*Log[2] + 405*Log[2]^2 - 810*EulerGamma*Log[2]^2 - 
        684*v*Log[2]^2 - 810*v^2*Log[2]^2 + 540*EulerGamma*v^2*Log[2]^2 + 
        228*v^3*Log[2]^2 - 315*v^4*Log[2]^2 + 270*EulerGamma*v^4*Log[2]^2 + 
        1014*Log[2]^3 - 676*v^2*Log[2]^3 - 338*v^4*Log[2]^3 + 
        72*Pi^2*Log[Pi] - 1620*v*Log[Pi] + 648*EulerGamma*v*Log[Pi] - 
        48*Pi^2*v^2*Log[Pi] + 540*v^3*Log[Pi] - 216*EulerGamma*v^3*Log[Pi] - 
        24*Pi^2*v^4*Log[Pi] + 162*Log[2]*Log[Pi] - 324*EulerGamma*Log[2]*
         Log[Pi] - 1080*v*Log[2]*Log[Pi] - 324*v^2*Log[2]*Log[Pi] + 
        216*EulerGamma*v^2*Log[2]*Log[Pi] + 360*v^3*Log[2]*Log[Pi] - 
        126*v^4*Log[2]*Log[Pi] + 108*EulerGamma*v^4*Log[2]*Log[Pi] + 
        810*Log[2]^2*Log[Pi] - 540*v^2*Log[2]^2*Log[Pi] - 
        270*v^4*Log[2]^2*Log[Pi] - 324*v*Log[Pi]^2 + 108*v^3*Log[Pi]^2 + 
        162*Log[2]*Log[Pi]^2 - 108*v^2*Log[2]*Log[Pi]^2 - 
        54*v^4*Log[2]*Log[Pi]^2 + 288*Zeta[3] - 192*v^2*Zeta[3] - 
        96*v^4*Zeta[3]))/(1572864*Pi^5)) + 
   epsilon^2*((-15*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 0, 0}, 
        1 - v])/(32768*Pi^5) - (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 0, 1}, 1 - v])/(16384*Pi^5) + 
     (21*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/
      (32768*Pi^5) - (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 1, 0}, 1 - v])/(16384*Pi^5) + 
     (27*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/
      (8192*Pi^5) - (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 1, 2}, 1 - v])/(16384*Pi^5) + 
     (21*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/
      (32768*Pi^5) - (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 2, 1}, 1 - v])/(16384*Pi^5) - 
     (15*(-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(131072*Pi^5) + 
     (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 0, 0, 1}, 
        1 - v])/(65536*Pi^5) - (29*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(131072*Pi^5) - 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/
      (65536*Pi^5) + (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/(32768*Pi^5) - 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 0, 1, 2}, 1 - v])/
      (65536*Pi^5) + (71*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/(131072*Pi^5) - 
     (39*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 0, 2, 1}, 
        1 - v])/(65536*Pi^5) - (45*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 0, 2, 2}, 1 - v])/(131072*Pi^5) - 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 0, 0}, 
        1 - v])/(65536*Pi^5) - (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/(32768*Pi^5) + 
     (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 0, 2}, 
        1 - v])/(65536*Pi^5) - (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 1, 0}, 1 - v])/(32768*Pi^5) + 
     (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 1, 1}, 
        1 - v])/(16384*Pi^5) - (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/(32768*Pi^5) + 
     (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 2, 0}, 
        1 - v])/(65536*Pi^5) - (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 1, 2, 1}, 1 - v])/(32768*Pi^5) - 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 1, 2, 2}, 
        1 - v])/(65536*Pi^5) + (91*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/(131072*Pi^5) + 
     (81*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 2, 0, 1}, 
        1 - v])/(65536*Pi^5) - (145*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/(131072*Pi^5) + 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 2, 1, 0}, 
        1 - v])/(65536*Pi^5) - (45*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/(32768*Pi^5) + 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 2, 1, 2}, 
        1 - v])/(65536*Pi^5) + (75*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/(131072*Pi^5) - 
     (51*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{0, 2, 2, 1}, 
        1 - v])/(65536*Pi^5) - (41*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/(131072*Pi^5) + 
     (41*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 0, 0}, 
        1 - v])/(131072*Pi^5) + (51*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/(65536*Pi^5) - 
     (75*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 0, 2}, 
        1 - v])/(131072*Pi^5) - (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/(65536*Pi^5) + 
     (45*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 1, 1}, 
        1 - v])/(32768*Pi^5) - (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/(65536*Pi^5) + 
     (145*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 2, 0}, 
        1 - v])/(131072*Pi^5) - (81*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/(65536*Pi^5) - 
     (91*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 0, 2, 2}, 
        1 - v])/(131072*Pi^5) + (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/(65536*Pi^5) + 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 1, 0, 1}, 1 - v])/
      (32768*Pi^5) - (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 0, 2}, 1 - v])/(65536*Pi^5) + 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 1, 1, 0}, 1 - v])/
      (32768*Pi^5) - (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 1, 1}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/
      (32768*Pi^5) - (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 2, 0}, 1 - v])/(65536*Pi^5) + 
     (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 1, 2, 1}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/(65536*Pi^5) + 
     (45*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 0, 0}, 
        1 - v])/(131072*Pi^5) + (39*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/(65536*Pi^5) - 
     (71*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 0, 2}, 
        1 - v])/(131072*Pi^5) + (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/(65536*Pi^5) - 
     (27*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 1, 1}, 
        1 - v])/(32768*Pi^5) + (9*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(65536*Pi^5) + 
     (29*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 2, 0}, 
        1 - v])/(131072*Pi^5) - (21*(-1 + v)^2*(1 + v)^2*(3 + v^2)*
       GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/(65536*Pi^5) - 
     (15*(-1 + v)^2*(1 + v)^2*(3 + v^2)*GoncharovPolyLog[{2, 2, 2, 2}, 
        1 - v])/(131072*Pi^5) - (3*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 0}, 1 - v]*(-15 + 6*EulerGamma - 22*Log[2] - 
        6*Log[Pi]))/(65536*Pi^5) + (9*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 1}, 1 - v]*(-15 + 6*EulerGamma - 10*Log[2] - 
        6*Log[Pi]))/(32768*Pi^5) - (3*(-1 + v)*v*(1 + v)*(-3 + v^2)*
       GoncharovPolyLog[{1, 2}, 1 - v]*(-15 + 6*EulerGamma + 2*Log[2] - 
        6*Log[Pi]))/(65536*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*
       (243 - 486*EulerGamma + 444*v - 486*v^2 + 324*EulerGamma*v^2 - 
        148*v^3 - 189*v^4 + 162*EulerGamma*v^4 + 1518*Log[2] - 
        1012*v^2*Log[2] - 506*v^4*Log[2] + 486*Log[Pi] - 324*v^2*Log[Pi] - 
        162*v^4*Log[Pi]))/(262144*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*
       (243 - 486*EulerGamma - 444*v - 486*v^2 + 324*EulerGamma*v^2 + 
        148*v^3 - 189*v^4 + 162*EulerGamma*v^4 + 102*Log[2] - 68*v^2*Log[2] - 
        34*v^4*Log[2] + 486*Log[Pi] - 324*v^2*Log[Pi] - 162*v^4*Log[Pi]))/
      (262144*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (153 - 306*EulerGamma - 276*v - 306*v^2 + 204*EulerGamma*v^2 + 
        92*v^3 - 119*v^4 + 102*EulerGamma*v^4 + 858*Log[2] - 572*v^2*Log[2] - 
        286*v^4*Log[2] + 306*Log[Pi] - 204*v^2*Log[Pi] - 102*v^4*Log[Pi]))/
      (262144*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (153 - 306*EulerGamma + 276*v - 306*v^2 + 204*EulerGamma*v^2 - 
        92*v^3 - 119*v^4 + 102*EulerGamma*v^4 + 162*Log[2] - 108*v^2*Log[2] - 
        54*v^4*Log[2] + 306*Log[Pi] - 204*v^2*Log[Pi] - 102*v^4*Log[Pi]))/
      (262144*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*
       (117 - 234*EulerGamma - 276*v - 234*v^2 + 156*EulerGamma*v^2 + 
        92*v^3 - 91*v^4 + 78*EulerGamma*v^4 + 738*Log[2] - 492*v^2*Log[2] - 
        246*v^4*Log[2] + 234*Log[Pi] - 156*v^2*Log[Pi] - 78*v^4*Log[Pi]))/
      (262144*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*
       (117 - 234*EulerGamma + 276*v - 234*v^2 + 156*EulerGamma*v^2 - 
        92*v^3 - 91*v^4 + 78*EulerGamma*v^4 + 42*Log[2] - 28*v^2*Log[2] - 
        14*v^4*Log[2] + 234*Log[Pi] - 156*v^2*Log[Pi] - 78*v^4*Log[Pi]))/
      (262144*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (63 - 126*EulerGamma + 156*v - 126*v^2 + 84*EulerGamma*v^2 - 52*v^3 - 
        49*v^4 + 42*EulerGamma*v^4 + 342*Log[2] - 228*v^2*Log[2] - 
        114*v^4*Log[2] + 126*Log[Pi] - 84*v^2*Log[Pi] - 42*v^4*Log[Pi]))/
      (262144*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (63 - 126*EulerGamma - 156*v - 126*v^2 + 84*EulerGamma*v^2 + 52*v^3 - 
        49*v^4 + 42*EulerGamma*v^4 + 78*Log[2] - 52*v^2*Log[2] - 
        26*v^4*Log[2] + 126*Log[Pi] - 84*v^2*Log[Pi] - 42*v^4*Log[Pi]))/
      (262144*Pi^5) - (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*
       (45 - 90*EulerGamma + 84*v - 90*v^2 + 60*EulerGamma*v^2 - 28*v^3 - 
        35*v^4 + 30*EulerGamma*v^4 + 150*Log[2] - 100*v^2*Log[2] - 
        50*v^4*Log[2] + 90*Log[Pi] - 60*v^2*Log[Pi] - 30*v^4*Log[Pi]))/
      (131072*Pi^5) + (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*
       (45 - 90*EulerGamma - 84*v - 90*v^2 + 60*EulerGamma*v^2 + 28*v^3 - 
        35*v^4 + 30*EulerGamma*v^4 + 150*Log[2] - 100*v^2*Log[2] - 
        50*v^4*Log[2] + 90*Log[Pi] - 60*v^2*Log[Pi] - 30*v^4*Log[Pi]))/
      (131072*Pi^5) + (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (27 - 54*EulerGamma + 60*v - 54*v^2 + 36*EulerGamma*v^2 - 20*v^3 - 
        21*v^4 + 18*EulerGamma*v^4 + 90*Log[2] - 60*v^2*Log[2] - 
        30*v^4*Log[2] + 54*Log[Pi] - 36*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (131072*Pi^5) - (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*
       (27 - 54*EulerGamma - 60*v - 54*v^2 + 36*EulerGamma*v^2 + 20*v^3 - 
        21*v^4 + 18*EulerGamma*v^4 + 90*Log[2] - 60*v^2*Log[2] - 
        30*v^4*Log[2] + 54*Log[Pi] - 36*v^2*Log[Pi] - 18*v^4*Log[Pi]))/
      (131072*Pi^5) - (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*
       (9 - 18*EulerGamma + 12*v - 18*v^2 + 12*EulerGamma*v^2 - 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 66*Log[2] - 44*v^2*Log[2] - 
        22*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (131072*Pi^5) + (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*
       (9 - 18*EulerGamma - 12*v - 18*v^2 + 12*EulerGamma*v^2 + 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 66*Log[2] - 44*v^2*Log[2] - 
        22*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (131072*Pi^5) + (9*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*
       (9 - 18*EulerGamma + 12*v - 18*v^2 + 12*EulerGamma*v^2 - 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 30*Log[2] - 20*v^2*Log[2] - 
        10*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (65536*Pi^5) - (9*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*
       (9 - 18*EulerGamma - 12*v - 18*v^2 + 12*EulerGamma*v^2 + 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 + 30*Log[2] - 20*v^2*Log[2] - 
        10*v^4*Log[2] + 18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/
      (65536*Pi^5) - (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*
       (9 - 18*EulerGamma + 12*v - 18*v^2 + 12*EulerGamma*v^2 - 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 - 6*Log[2] + 4*v^2*Log[2] + 2*v^4*Log[2] + 
        18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/(131072*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*
       (9 - 18*EulerGamma - 12*v - 18*v^2 + 12*EulerGamma*v^2 + 4*v^3 - 
        7*v^4 + 6*EulerGamma*v^4 - 6*Log[2] + 4*v^2*Log[2] + 2*v^4*Log[2] + 
        18*Log[Pi] - 12*v^2*Log[Pi] - 6*v^4*Log[Pi]))/(131072*Pi^5) - 
     ((-1 + v)*v*(1 + v)*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v]*
       (-435 + 270*EulerGamma - 54*EulerGamma^2 + 25*Pi^2 - 450*Log[2] + 
        180*EulerGamma*Log[2] - 114*Log[2]^2 - 270*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (131072*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (-1575 - 810*EulerGamma + 810*EulerGamma^2 - 903*Pi^2 + 3780*v - 
        1512*EulerGamma*v - 1650*v^2 + 1620*EulerGamma*v^2 - 
        540*EulerGamma^2*v^2 + 602*Pi^2*v^2 - 1260*v^3 + 504*EulerGamma*v^3 - 
        375*v^4 + 630*EulerGamma*v^4 - 270*EulerGamma^2*v^4 + 301*Pi^2*v^4 + 
        162*Log[2] - 324*EulerGamma*Log[2] + 360*v*Log[2] - 324*v^2*Log[2] + 
        216*EulerGamma*v^2*Log[2] - 120*v^3*Log[2] - 126*v^4*Log[2] + 
        108*EulerGamma*v^4*Log[2] - 4230*Log[2]^2 + 2820*v^2*Log[2]^2 + 
        1410*v^4*Log[2]^2 + 810*Log[Pi] - 1620*EulerGamma*Log[Pi] + 
        1512*v*Log[Pi] - 1620*v^2*Log[Pi] + 1080*EulerGamma*v^2*Log[Pi] - 
        504*v^3*Log[Pi] - 630*v^4*Log[Pi] + 540*EulerGamma*v^4*Log[Pi] + 
        324*Log[2]*Log[Pi] - 216*v^2*Log[2]*Log[Pi] - 
        108*v^4*Log[2]*Log[Pi] + 810*Log[Pi]^2 - 540*v^2*Log[Pi]^2 - 
        270*v^4*Log[Pi]^2))/(1572864*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (-945 - 486*EulerGamma + 486*EulerGamma^2 - 465*Pi^2 - 2700*v + 
        1080*EulerGamma*v - 990*v^2 + 972*EulerGamma*v^2 - 
        324*EulerGamma^2*v^2 + 310*Pi^2*v^2 + 900*v^3 - 360*EulerGamma*v^3 - 
        225*v^4 + 378*EulerGamma*v^4 - 162*EulerGamma^2*v^4 + 155*Pi^2*v^4 + 
        270*Log[2] - 540*EulerGamma*Log[2] - 504*v*Log[2] - 540*v^2*Log[2] + 
        360*EulerGamma*v^2*Log[2] + 168*v^3*Log[2] - 210*v^4*Log[2] + 
        180*EulerGamma*v^4*Log[2] - 1674*Log[2]^2 + 1116*v^2*Log[2]^2 + 
        558*v^4*Log[2]^2 + 486*Log[Pi] - 972*EulerGamma*Log[Pi] - 
        1080*v*Log[Pi] - 972*v^2*Log[Pi] + 648*EulerGamma*v^2*Log[Pi] + 
        360*v^3*Log[Pi] - 378*v^4*Log[Pi] + 324*EulerGamma*v^4*Log[Pi] + 
        540*Log[2]*Log[Pi] - 360*v^2*Log[2]*Log[Pi] - 
        180*v^4*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 324*v^2*Log[Pi]^2 - 
        162*v^4*Log[Pi]^2))/(1572864*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (-315 - 162*EulerGamma + 162*EulerGamma^2 - 75*Pi^2 + 540*v - 
        216*EulerGamma*v - 330*v^2 + 324*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 + 50*Pi^2*v^2 - 180*v^3 + 72*EulerGamma*v^3 - 
        75*v^4 + 126*EulerGamma*v^4 - 54*EulerGamma^2*v^4 + 25*Pi^2*v^4 + 
        270*Log[2] - 540*EulerGamma*Log[2] + 360*v*Log[2] - 540*v^2*Log[2] + 
        360*EulerGamma*v^2*Log[2] - 120*v^3*Log[2] - 210*v^4*Log[2] + 
        180*EulerGamma*v^4*Log[2] + 342*Log[2]^2 - 228*v^2*Log[2]^2 - 
        114*v^4*Log[2]^2 + 162*Log[Pi] - 324*EulerGamma*Log[Pi] + 
        216*v*Log[Pi] - 324*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] - 
        72*v^3*Log[Pi] - 126*v^4*Log[Pi] + 108*EulerGamma*v^4*Log[Pi] + 
        540*Log[2]*Log[Pi] - 360*v^2*Log[2]*Log[Pi] - 
        180*v^4*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 108*v^2*Log[Pi]^2 - 
        54*v^4*Log[Pi]^2))/(262144*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (-315 - 162*EulerGamma + 162*EulerGamma^2 - 75*Pi^2 - 540*v + 
        216*EulerGamma*v - 330*v^2 + 324*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 + 50*Pi^2*v^2 + 180*v^3 - 72*EulerGamma*v^3 - 
        75*v^4 + 126*EulerGamma*v^4 - 54*EulerGamma^2*v^4 + 25*Pi^2*v^4 + 
        270*Log[2] - 540*EulerGamma*Log[2] - 360*v*Log[2] - 540*v^2*Log[2] + 
        360*EulerGamma*v^2*Log[2] + 120*v^3*Log[2] - 210*v^4*Log[2] + 
        180*EulerGamma*v^4*Log[2] + 342*Log[2]^2 - 228*v^2*Log[2]^2 - 
        114*v^4*Log[2]^2 + 162*Log[Pi] - 324*EulerGamma*Log[Pi] - 
        216*v*Log[Pi] - 324*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] + 
        72*v^3*Log[Pi] - 126*v^4*Log[Pi] + 108*EulerGamma*v^4*Log[Pi] + 
        540*Log[2]*Log[Pi] - 360*v^2*Log[2]*Log[Pi] - 
        180*v^4*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 108*v^2*Log[Pi]^2 - 
        54*v^4*Log[Pi]^2))/(262144*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (525 + 270*EulerGamma - 270*EulerGamma^2 - 51*Pi^2 + 1260*v - 
        504*EulerGamma*v + 550*v^2 - 540*EulerGamma*v^2 + 
        180*EulerGamma^2*v^2 + 34*Pi^2*v^2 - 420*v^3 + 168*EulerGamma*v^3 + 
        125*v^4 - 210*EulerGamma*v^4 + 90*EulerGamma^2*v^4 + 17*Pi^2*v^4 - 
        846*Log[2] + 1692*EulerGamma*Log[2] + 1560*v*Log[2] + 
        1692*v^2*Log[2] - 1128*EulerGamma*v^2*Log[2] - 520*v^3*Log[2] + 
        658*v^4*Log[2] - 564*EulerGamma*v^4*Log[2] - 2550*Log[2]^2 + 
        1700*v^2*Log[2]^2 + 850*v^4*Log[2]^2 - 270*Log[Pi] + 
        540*EulerGamma*Log[Pi] + 504*v*Log[Pi] + 540*v^2*Log[Pi] - 
        360*EulerGamma*v^2*Log[Pi] - 168*v^3*Log[Pi] + 210*v^4*Log[Pi] - 
        180*EulerGamma*v^4*Log[Pi] - 1692*Log[2]*Log[Pi] + 
        1128*v^2*Log[2]*Log[Pi] + 564*v^4*Log[2]*Log[Pi] - 270*Log[Pi]^2 + 
        180*v^2*Log[Pi]^2 + 90*v^4*Log[Pi]^2))/(524288*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (945 + 486*EulerGamma - 486*EulerGamma^2 - 15*Pi^2 - 2700*v + 
        1080*EulerGamma*v + 990*v^2 - 972*EulerGamma*v^2 + 
        324*EulerGamma^2*v^2 + 10*Pi^2*v^2 + 900*v^3 - 360*EulerGamma*v^3 + 
        225*v^4 - 378*EulerGamma*v^4 + 162*EulerGamma^2*v^4 + 5*Pi^2*v^4 - 
        1350*Log[2] + 2700*EulerGamma*Log[2] - 3096*v*Log[2] + 
        2700*v^2*Log[2] - 1800*EulerGamma*v^2*Log[2] + 1032*v^3*Log[2] + 
        1050*v^4*Log[2] - 900*EulerGamma*v^4*Log[2] - 3726*Log[2]^2 + 
        2484*v^2*Log[2]^2 + 1242*v^4*Log[2]^2 - 486*Log[Pi] + 
        972*EulerGamma*Log[Pi] - 1080*v*Log[Pi] + 972*v^2*Log[Pi] - 
        648*EulerGamma*v^2*Log[Pi] + 360*v^3*Log[Pi] + 378*v^4*Log[Pi] - 
        324*EulerGamma*v^4*Log[Pi] - 2700*Log[2]*Log[Pi] + 
        1800*v^2*Log[2]*Log[Pi] + 900*v^4*Log[2]*Log[Pi] - 486*Log[Pi]^2 + 
        324*v^2*Log[Pi]^2 + 162*v^4*Log[Pi]^2))/(1572864*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(5265 - 1890*EulerGamma - 
        486*EulerGamma^2 + 324*EulerGamma^3 + 513*Pi^2 - 
        1026*EulerGamma*Pi^2 + 5220*v - 3240*EulerGamma*v + 
        648*EulerGamma^2*v - 876*Pi^2*v + 1710*v^2 - 1980*EulerGamma*v^2 + 
        972*EulerGamma^2*v^2 - 216*EulerGamma^3*v^2 - 1026*Pi^2*v^2 + 
        684*EulerGamma*Pi^2*v^2 - 1740*v^3 + 1080*EulerGamma*v^3 - 
        216*EulerGamma^2*v^3 + 292*Pi^2*v^3 - 15*v^4 - 450*EulerGamma*v^4 + 
        378*EulerGamma^2*v^4 - 108*EulerGamma^3*v^4 - 399*Pi^2*v^4 + 
        342*EulerGamma*Pi^2*v^4 + 630*Log[2] + 324*EulerGamma*Log[2] - 
        324*EulerGamma^2*Log[2] + 2358*Pi^2*Log[2] - 1080*v*Log[2] + 
        432*EulerGamma*v*Log[2] + 660*v^2*Log[2] - 648*EulerGamma*v^2*
         Log[2] + 216*EulerGamma^2*v^2*Log[2] - 1572*Pi^2*v^2*Log[2] + 
        360*v^3*Log[2] - 144*EulerGamma*v^3*Log[2] + 150*v^4*Log[2] - 
        252*EulerGamma*v^4*Log[2] + 108*EulerGamma^2*v^4*Log[2] - 
        786*Pi^2*v^4*Log[2] + 2214*Log[2]^2 - 4428*EulerGamma*Log[2]^2 - 
        5112*v*Log[2]^2 - 4428*v^2*Log[2]^2 + 2952*EulerGamma*v^2*Log[2]^2 + 
        1704*v^3*Log[2]^2 - 1722*v^4*Log[2]^2 + 1476*EulerGamma*v^4*
         Log[2]^2 + 8052*Log[2]^3 - 5368*v^2*Log[2]^3 - 2684*v^4*Log[2]^3 + 
        1890*Log[Pi] + 972*EulerGamma*Log[Pi] - 972*EulerGamma^2*Log[Pi] + 
        1026*Pi^2*Log[Pi] + 3240*v*Log[Pi] - 1296*EulerGamma*v*Log[Pi] + 
        1980*v^2*Log[Pi] - 1944*EulerGamma*v^2*Log[Pi] + 
        648*EulerGamma^2*v^2*Log[Pi] - 684*Pi^2*v^2*Log[Pi] - 
        1080*v^3*Log[Pi] + 432*EulerGamma*v^3*Log[Pi] + 450*v^4*Log[Pi] - 
        756*EulerGamma*v^4*Log[Pi] + 324*EulerGamma^2*v^4*Log[Pi] - 
        342*Pi^2*v^4*Log[Pi] - 324*Log[2]*Log[Pi] + 648*EulerGamma*Log[2]*
         Log[Pi] - 432*v*Log[2]*Log[Pi] + 648*v^2*Log[2]*Log[Pi] - 
        432*EulerGamma*v^2*Log[2]*Log[Pi] + 144*v^3*Log[2]*Log[Pi] + 
        252*v^4*Log[2]*Log[Pi] - 216*EulerGamma*v^4*Log[2]*Log[Pi] + 
        4428*Log[2]^2*Log[Pi] - 2952*v^2*Log[2]^2*Log[Pi] - 
        1476*v^4*Log[2]^2*Log[Pi] - 486*Log[Pi]^2 + 972*EulerGamma*
         Log[Pi]^2 + 648*v*Log[Pi]^2 + 972*v^2*Log[Pi]^2 - 
        648*EulerGamma*v^2*Log[Pi]^2 - 216*v^3*Log[Pi]^2 + 
        378*v^4*Log[Pi]^2 - 324*EulerGamma*v^4*Log[Pi]^2 - 
        324*Log[2]*Log[Pi]^2 + 216*v^2*Log[2]*Log[Pi]^2 + 
        108*v^4*Log[2]*Log[Pi]^2 - 324*Log[Pi]^3 + 216*v^2*Log[Pi]^3 + 
        108*v^4*Log[Pi]^3 + 4248*Zeta[3] - 2832*v^2*Zeta[3] - 
        1416*v^4*Zeta[3]))/(3145728*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (-5265 + 1890*EulerGamma + 486*EulerGamma^2 - 324*EulerGamma^3 + 
        63*Pi^2 - 126*EulerGamma*Pi^2 + 5220*v - 3240*EulerGamma*v + 
        648*EulerGamma^2*v + 276*Pi^2*v - 1710*v^2 + 1980*EulerGamma*v^2 - 
        972*EulerGamma^2*v^2 + 216*EulerGamma^3*v^2 - 126*Pi^2*v^2 + 
        84*EulerGamma*Pi^2*v^2 - 1740*v^3 + 1080*EulerGamma*v^3 - 
        216*EulerGamma^2*v^3 - 92*Pi^2*v^3 + 15*v^4 + 450*EulerGamma*v^4 - 
        378*EulerGamma^2*v^4 + 108*EulerGamma^3*v^4 - 49*Pi^2*v^4 + 
        42*EulerGamma*Pi^2*v^4 - 5670*Log[2] - 2916*EulerGamma*Log[2] + 
        2916*EulerGamma^2*Log[2] + 282*Pi^2*Log[2] + 11880*v*Log[2] - 
        4752*EulerGamma*v*Log[2] - 5940*v^2*Log[2] + 5832*EulerGamma*v^2*
         Log[2] - 1944*EulerGamma^2*v^2*Log[2] - 188*Pi^2*v^2*Log[2] - 
        3960*v^3*Log[2] + 1584*EulerGamma*v^3*Log[2] - 1350*v^4*Log[2] + 
        2268*EulerGamma*v^4*Log[2] - 972*EulerGamma^2*v^4*Log[2] - 
        94*Pi^2*v^4*Log[2] + 4266*Log[2]^2 - 8532*EulerGamma*Log[2]^2 + 
        7848*v*Log[2]^2 - 8532*v^2*Log[2]^2 + 5688*EulerGamma*v^2*Log[2]^2 - 
        2616*v^3*Log[2]^2 - 3318*v^4*Log[2]^2 + 2844*EulerGamma*v^4*
         Log[2]^2 + 8172*Log[2]^3 - 5448*v^2*Log[2]^3 - 2724*v^4*Log[2]^3 - 
        1890*Log[Pi] - 972*EulerGamma*Log[Pi] + 972*EulerGamma^2*Log[Pi] + 
        126*Pi^2*Log[Pi] + 3240*v*Log[Pi] - 1296*EulerGamma*v*Log[Pi] - 
        1980*v^2*Log[Pi] + 1944*EulerGamma*v^2*Log[Pi] - 
        648*EulerGamma^2*v^2*Log[Pi] - 84*Pi^2*v^2*Log[Pi] - 
        1080*v^3*Log[Pi] + 432*EulerGamma*v^3*Log[Pi] - 450*v^4*Log[Pi] + 
        756*EulerGamma*v^4*Log[Pi] - 324*EulerGamma^2*v^4*Log[Pi] - 
        42*Pi^2*v^4*Log[Pi] + 2916*Log[2]*Log[Pi] - 5832*EulerGamma*Log[2]*
         Log[Pi] + 4752*v*Log[2]*Log[Pi] - 5832*v^2*Log[2]*Log[Pi] + 
        3888*EulerGamma*v^2*Log[2]*Log[Pi] - 1584*v^3*Log[2]*Log[Pi] - 
        2268*v^4*Log[2]*Log[Pi] + 1944*EulerGamma*v^4*Log[2]*Log[Pi] + 
        8532*Log[2]^2*Log[Pi] - 5688*v^2*Log[2]^2*Log[Pi] - 
        2844*v^4*Log[2]^2*Log[Pi] + 486*Log[Pi]^2 - 972*EulerGamma*
         Log[Pi]^2 + 648*v*Log[Pi]^2 - 972*v^2*Log[Pi]^2 + 
        648*EulerGamma*v^2*Log[Pi]^2 - 216*v^3*Log[Pi]^2 - 
        378*v^4*Log[Pi]^2 + 324*EulerGamma*v^4*Log[Pi]^2 + 
        2916*Log[2]*Log[Pi]^2 - 1944*v^2*Log[2]*Log[Pi]^2 - 
        972*v^4*Log[2]*Log[Pi]^2 + 324*Log[Pi]^3 - 216*v^2*Log[Pi]^3 - 
        108*v^4*Log[Pi]^3 + 360*Zeta[3] - 240*v^2*Zeta[3] - 120*v^4*Zeta[3]))/
      (3145728*Pi^5) - ((-1 + v)*(1 + v)*(-1260*Pi^2 - 648*EulerGamma*Pi^2 + 
        648*EulerGamma^2*Pi^2 - 12*Pi^4 - 62370*v + 46980*EulerGamma*v - 
        14580*EulerGamma^2*v + 1944*EulerGamma^3*v + 6750*Pi^2*v - 
        2700*EulerGamma*Pi^2*v - 1320*Pi^2*v^2 + 1296*EulerGamma*Pi^2*v^2 - 
        432*EulerGamma^2*Pi^2*v^2 + 8*Pi^4*v^2 + 20790*v^3 - 
        15660*EulerGamma*v^3 + 4860*EulerGamma^2*v^3 - 648*EulerGamma^3*v^3 - 
        2250*Pi^2*v^3 + 900*EulerGamma*Pi^2*v^3 - 300*Pi^2*v^4 + 
        504*EulerGamma*Pi^2*v^4 - 216*EulerGamma^2*Pi^2*v^4 + 4*Pi^4*v^4 - 
        15795*Log[2] + 5670*EulerGamma*Log[2] + 1458*EulerGamma^2*Log[2] - 
        972*EulerGamma^3*Log[2] + 1485*Pi^2*Log[2] - 2970*EulerGamma*Pi^2*
         Log[2] - 78300*v*Log[2] + 48600*EulerGamma*v*Log[2] - 
        9720*EulerGamma^2*v*Log[2] + 6228*Pi^2*v*Log[2] - 5130*v^2*Log[2] + 
        5940*EulerGamma*v^2*Log[2] - 2916*EulerGamma^2*v^2*Log[2] + 
        648*EulerGamma^3*v^2*Log[2] - 2970*Pi^2*v^2*Log[2] + 
        1980*EulerGamma*Pi^2*v^2*Log[2] + 26100*v^3*Log[2] - 
        16200*EulerGamma*v^3*Log[2] + 3240*EulerGamma^2*v^3*Log[2] - 
        2076*Pi^2*v^3*Log[2] + 45*v^4*Log[2] + 1350*EulerGamma*v^4*Log[2] - 
        1134*EulerGamma^2*v^4*Log[2] + 324*EulerGamma^3*v^4*Log[2] - 
        1155*Pi^2*v^4*Log[2] + 990*EulerGamma*Pi^2*v^4*Log[2] - 
        14175*Log[2]^2 - 7290*EulerGamma*Log[2]^2 + 7290*EulerGamma^2*
         Log[2]^2 + 3393*Pi^2*Log[2]^2 - 30780*v*Log[2]^2 + 
        12312*EulerGamma*v*Log[2]^2 - 14850*v^2*Log[2]^2 + 
        14580*EulerGamma*v^2*Log[2]^2 - 4860*EulerGamma^2*v^2*Log[2]^2 - 
        2262*Pi^2*v^2*Log[2]^2 + 10260*v^3*Log[2]^2 - 4104*EulerGamma*v^3*
         Log[2]^2 - 3375*v^4*Log[2]^2 + 5670*EulerGamma*v^4*Log[2]^2 - 
        2430*EulerGamma^2*v^4*Log[2]^2 - 1131*Pi^2*v^4*Log[2]^2 + 
        9126*Log[2]^3 - 18252*EulerGamma*Log[2]^3 - 360*v*Log[2]^3 - 
        18252*v^2*Log[2]^3 + 12168*EulerGamma*v^2*Log[2]^3 + 
        120*v^3*Log[2]^3 - 7098*v^4*Log[2]^3 + 6084*EulerGamma*v^4*Log[2]^3 + 
        15255*Log[2]^4 - 10170*v^2*Log[2]^4 - 5085*v^4*Log[2]^4 + 
        648*Pi^2*Log[Pi] - 1296*EulerGamma*Pi^2*Log[Pi] - 46980*v*Log[Pi] + 
        29160*EulerGamma*v*Log[Pi] - 5832*EulerGamma^2*v*Log[Pi] + 
        2700*Pi^2*v*Log[Pi] - 1296*Pi^2*v^2*Log[Pi] + 864*EulerGamma*Pi^2*v^2*
         Log[Pi] + 15660*v^3*Log[Pi] - 9720*EulerGamma*v^3*Log[Pi] + 
        1944*EulerGamma^2*v^3*Log[Pi] - 900*Pi^2*v^3*Log[Pi] - 
        504*Pi^2*v^4*Log[Pi] + 432*EulerGamma*Pi^2*v^4*Log[Pi] - 
        5670*Log[2]*Log[Pi] - 2916*EulerGamma*Log[2]*Log[Pi] + 
        2916*EulerGamma^2*Log[2]*Log[Pi] + 2970*Pi^2*Log[2]*Log[Pi] - 
        48600*v*Log[2]*Log[Pi] + 19440*EulerGamma*v*Log[2]*Log[Pi] - 
        5940*v^2*Log[2]*Log[Pi] + 5832*EulerGamma*v^2*Log[2]*Log[Pi] - 
        1944*EulerGamma^2*v^2*Log[2]*Log[Pi] - 1980*Pi^2*v^2*Log[2]*Log[Pi] + 
        16200*v^3*Log[2]*Log[Pi] - 6480*EulerGamma*v^3*Log[2]*Log[Pi] - 
        1350*v^4*Log[2]*Log[Pi] + 2268*EulerGamma*v^4*Log[2]*Log[Pi] - 
        972*EulerGamma^2*v^4*Log[2]*Log[Pi] - 990*Pi^2*v^4*Log[2]*Log[Pi] + 
        7290*Log[2]^2*Log[Pi] - 14580*EulerGamma*Log[2]^2*Log[Pi] - 
        12312*v*Log[2]^2*Log[Pi] - 14580*v^2*Log[2]^2*Log[Pi] + 
        9720*EulerGamma*v^2*Log[2]^2*Log[Pi] + 4104*v^3*Log[2]^2*Log[Pi] - 
        5670*v^4*Log[2]^2*Log[Pi] + 4860*EulerGamma*v^4*Log[2]^2*Log[Pi] + 
        18252*Log[2]^3*Log[Pi] - 12168*v^2*Log[2]^3*Log[Pi] - 
        6084*v^4*Log[2]^3*Log[Pi] + 648*Pi^2*Log[Pi]^2 - 14580*v*Log[Pi]^2 + 
        5832*EulerGamma*v*Log[Pi]^2 - 432*Pi^2*v^2*Log[Pi]^2 + 
        4860*v^3*Log[Pi]^2 - 1944*EulerGamma*v^3*Log[Pi]^2 - 
        216*Pi^2*v^4*Log[Pi]^2 + 1458*Log[2]*Log[Pi]^2 - 
        2916*EulerGamma*Log[2]*Log[Pi]^2 - 9720*v*Log[2]*Log[Pi]^2 - 
        2916*v^2*Log[2]*Log[Pi]^2 + 1944*EulerGamma*v^2*Log[2]*Log[Pi]^2 + 
        3240*v^3*Log[2]*Log[Pi]^2 - 1134*v^4*Log[2]*Log[Pi]^2 + 
        972*EulerGamma*v^4*Log[2]*Log[Pi]^2 + 7290*Log[2]^2*Log[Pi]^2 - 
        4860*v^2*Log[2]^2*Log[Pi]^2 - 2430*v^4*Log[2]^2*Log[Pi]^2 - 
        1944*v*Log[Pi]^3 + 648*v^3*Log[Pi]^3 + 972*Log[2]*Log[Pi]^3 - 
        648*v^2*Log[2]*Log[Pi]^3 - 324*v^4*Log[2]*Log[Pi]^3 + 2592*Zeta[3] - 
        5184*EulerGamma*Zeta[3] + 11664*v*Zeta[3] - 5184*v^2*Zeta[3] + 
        3456*EulerGamma*v^2*Zeta[3] - 3888*v^3*Zeta[3] - 2016*v^4*Zeta[3] + 
        1728*EulerGamma*v^4*Zeta[3] + 11448*Log[2]*Zeta[3] - 
        7632*v^2*Log[2]*Zeta[3] - 3816*v^4*Log[2]*Zeta[3] + 
        5184*Log[Pi]*Zeta[3] - 3456*v^2*Log[Pi]*Zeta[3] - 
        1728*v^4*Log[Pi]*Zeta[3]))/(9437184*Pi^5)), 
  ((-1 + v)*v*(1 + v))/(16384*epsilon^2*Pi^5) + 
   ((-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*GoncharovPolyLog[{0, 0}, 1 - v])/
    (32768*Pi^5) + (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
     GoncharovPolyLog[{0, 1}, 1 - v])/(16384*Pi^5) - 
   ((-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*GoncharovPolyLog[{0, 2}, 1 - v])/
    (32768*Pi^5) - (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0}, 1 - v])/
    (8192*Pi^5) + (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1}, 1 - v])/
    (4096*Pi^5) - (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2}, 1 - v])/
    (8192*Pi^5) + ((-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*
     GoncharovPolyLog[{2, 0}, 1 - v])/(32768*Pi^5) - 
   (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1}, 1 - v])/
    (16384*Pi^5) - ((-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*
     GoncharovPolyLog[{2, 2}, 1 - v])/(32768*Pi^5) + 
   (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v]*
     (-4 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-12 + 9*EulerGamma - 8*v + 
      6*EulerGamma*v - 4*v^2 + 3*EulerGamma*v^2 - 3*Log[2] + 2*v*Log[2] - 
      v^2*Log[2] - 9*Log[Pi] - 6*v*Log[Pi] - 3*v^2*Log[Pi]))/(32768*Pi^5) + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(-12 + 9*EulerGamma + 8*v - 
      6*EulerGamma*v - 4*v^2 + 3*EulerGamma*v^2 - 27*Log[2] + 22*v*Log[2] - 
      9*v^2*Log[2] - 9*Log[Pi] + 6*v*Log[Pi] - 3*v^2*Log[Pi]))/(32768*Pi^5) + 
   ((-1 + v)*(1 + v)*(12*Pi^2 + 156*v - 144*EulerGamma*v + 
      54*EulerGamma^2*v - 25*Pi^2*v + 4*Pi^2*v^2 + 72*Log[2] - 
      54*EulerGamma*Log[2] + 240*v*Log[2] - 180*EulerGamma*v*Log[2] + 
      24*v^2*Log[2] - 18*EulerGamma*v^2*Log[2] + 135*Log[2]^2 + 
      114*v*Log[2]^2 + 45*v^2*Log[2]^2 + 144*v*Log[Pi] - 
      108*EulerGamma*v*Log[Pi] + 54*Log[2]*Log[Pi] + 180*v*Log[2]*Log[Pi] + 
      18*v^2*Log[2]*Log[Pi] + 54*v*Log[Pi]^2))/(196608*Pi^5) + 
   (-((-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0}, 1 - v])/
      (32768*Pi^5) - (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2}, 
        1 - v])/(32768*Pi^5) + ((-1 + v)*(1 + v)*(8*v - 6*EulerGamma*v + 
        3*Log[2] + 10*v*Log[2] + v^2*Log[2] + 6*v*Log[Pi]))/(32768*Pi^5))/
    epsilon + epsilon*(-((-1 + v)*(1 + v)*(21 - 26*v + 7*v^2)*
        GoncharovPolyLog[{0, 0, 0}, 1 - v])/(32768*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*GoncharovPolyLog[{0, 0, 1}, 
        1 - v])/(16384*Pi^5) + ((-1 + v)*(1 + v)*(39 - 46*v + 13*v^2)*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/
      (16384*Pi^5) - (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 1}, 1 - v])/(8192*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 2}, 1 - v])/
      (16384*Pi^5) - ((-1 + v)*(1 + v)*(81 - 74*v + 27*v^2)*
       GoncharovPolyLog[{0, 2, 0}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*GoncharovPolyLog[{0, 2, 1}, 
        1 - v])/(16384*Pi^5) + ((-1 + v)*(1 + v)*(51 - 46*v + 17*v^2)*
       GoncharovPolyLog[{0, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (15*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 1}, 1 - v])/(4096*Pi^5) - 
     (21*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 0}, 1 - v])/(4096*Pi^5) - 
     (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/(2048*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/(4096*Pi^5) - 
     (21*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 1}, 1 - v])/(4096*Pi^5) + 
     (15*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(51 + 46*v + 17*v^2)*GoncharovPolyLog[{2, 0, 0}, 
        1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*
       GoncharovPolyLog[{2, 0, 1}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(81 + 74*v + 27*v^2)*GoncharovPolyLog[{2, 0, 2}, 
        1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1, 1}, 1 - v])/
      (8192*Pi^5) - (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(39 + 46*v + 13*v^2)*GoncharovPolyLog[{2, 2, 0}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*
       GoncharovPolyLog[{2, 2, 1}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(21 + 26*v + 7*v^2)*GoncharovPolyLog[{2, 2, 2}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0}, 
        1 - v]*(-4 + 3*EulerGamma - 11*Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (-4 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(16384*Pi^5) - 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-4 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(4096*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (-4 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(16384*Pi^5) + 
     (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2}, 1 - v]*
       (-4 + 3*EulerGamma + Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (-60 + 45*EulerGamma - 56*v + 42*EulerGamma*v - 20*v^2 + 
        15*EulerGamma*v^2 - 141*Log[2] - 130*v*Log[2] - 47*v^2*Log[2] - 
        45*Log[Pi] - 42*v*Log[Pi] - 15*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (-60 + 45*EulerGamma + 56*v - 42*EulerGamma*v - 20*v^2 + 
        15*EulerGamma*v^2 - 9*Log[2] + 10*v*Log[2] - 3*v^2*Log[2] - 
        45*Log[Pi] + 42*v*Log[Pi] - 15*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (-36 + 27*EulerGamma - 40*v + 30*EulerGamma*v - 12*v^2 + 
        9*EulerGamma*v^2 - 15*Log[2] - 14*v*Log[2] - 5*v^2*Log[2] - 
        27*Log[Pi] - 30*v*Log[Pi] - 9*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (-36 + 27*EulerGamma + 40*v - 30*EulerGamma*v - 12*v^2 + 
        9*EulerGamma*v^2 - 75*Log[2] + 86*v*Log[2] - 25*v^2*Log[2] - 
        27*Log[Pi] + 30*v*Log[Pi] - 9*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v]*
       (-156 + 144*EulerGamma - 54*EulerGamma^2 + 25*Pi^2 - 240*Log[2] + 
        180*EulerGamma*Log[2] - 114*Log[2]^2 - 144*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (32768*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*
       (-468 + 432*EulerGamma - 162*EulerGamma^2 + 171*Pi^2 - 312*v + 
        288*EulerGamma*v - 108*EulerGamma^2*v + 146*Pi^2*v - 156*v^2 + 
        144*EulerGamma*v^2 - 54*EulerGamma^2*v^2 + 57*Pi^2*v^2 - 144*Log[2] + 
        108*EulerGamma*Log[2] + 96*v*Log[2] - 72*EulerGamma*v*Log[2] - 
        48*v^2*Log[2] + 36*EulerGamma*v^2*Log[2] + 738*Log[2]^2 + 
        852*v*Log[2]^2 + 246*v^2*Log[2]^2 - 432*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 288*v*Log[Pi] + 216*EulerGamma*v*Log[Pi] - 
        144*v^2*Log[Pi] + 108*EulerGamma*v^2*Log[Pi] - 108*Log[2]*Log[Pi] + 
        72*v*Log[2]*Log[Pi] - 36*v^2*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 
        108*v*Log[Pi]^2 - 54*v^2*Log[Pi]^2))/(393216*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(468 - 432*EulerGamma + 
        162*EulerGamma^2 + 21*Pi^2 - 312*v + 288*EulerGamma*v - 
        108*EulerGamma^2*v - 46*Pi^2*v + 156*v^2 - 144*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 + 7*Pi^2*v^2 + 1296*Log[2] - 
        972*EulerGamma*Log[2] - 1056*v*Log[2] + 792*EulerGamma*v*Log[2] + 
        432*v^2*Log[2] - 324*EulerGamma*v^2*Log[2] + 1422*Log[2]^2 - 
        1308*v*Log[2]^2 + 474*v^2*Log[2]^2 + 432*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 288*v*Log[Pi] + 216*EulerGamma*v*Log[Pi] + 
        144*v^2*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] + 972*Log[2]*Log[Pi] - 
        792*v*Log[2]*Log[Pi] + 324*v^2*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 
        108*v*Log[Pi]^2 + 54*v^2*Log[Pi]^2))/(393216*Pi^5) - 
     ((-1 + v)*(1 + v)*(-96*Pi^2 + 72*EulerGamma*Pi^2 - 960*v + 
        936*EulerGamma*v - 432*EulerGamma^2*v + 108*EulerGamma^3*v + 
        200*Pi^2*v - 150*EulerGamma*Pi^2*v - 32*Pi^2*v^2 + 
        24*EulerGamma*Pi^2*v^2 - 468*Log[2] + 432*EulerGamma*Log[2] - 
        162*EulerGamma^2*Log[2] - 165*Pi^2*Log[2] - 1560*v*Log[2] + 
        1440*EulerGamma*v*Log[2] - 540*EulerGamma^2*v*Log[2] + 
        346*Pi^2*v*Log[2] - 156*v^2*Log[2] + 144*EulerGamma*v^2*Log[2] - 
        54*EulerGamma^2*v^2*Log[2] - 55*Pi^2*v^2*Log[2] - 1080*Log[2]^2 + 
        810*EulerGamma*Log[2]^2 - 912*v*Log[2]^2 + 684*EulerGamma*v*
         Log[2]^2 - 360*v^2*Log[2]^2 + 270*EulerGamma*v^2*Log[2]^2 - 
        1014*Log[2]^3 - 20*v*Log[2]^3 - 338*v^2*Log[2]^3 - 72*Pi^2*Log[Pi] - 
        936*v*Log[Pi] + 864*EulerGamma*v*Log[Pi] - 324*EulerGamma^2*v*
         Log[Pi] + 150*Pi^2*v*Log[Pi] - 24*Pi^2*v^2*Log[Pi] - 
        432*Log[2]*Log[Pi] + 324*EulerGamma*Log[2]*Log[Pi] - 
        1440*v*Log[2]*Log[Pi] + 1080*EulerGamma*v*Log[2]*Log[Pi] - 
        144*v^2*Log[2]*Log[Pi] + 108*EulerGamma*v^2*Log[2]*Log[Pi] - 
        810*Log[2]^2*Log[Pi] - 684*v*Log[2]^2*Log[Pi] - 
        270*v^2*Log[2]^2*Log[Pi] - 432*v*Log[Pi]^2 + 324*EulerGamma*v*
         Log[Pi]^2 - 162*Log[2]*Log[Pi]^2 - 540*v*Log[2]*Log[Pi]^2 - 
        54*v^2*Log[2]*Log[Pi]^2 - 108*v*Log[Pi]^3 - 288*Zeta[3] + 
        648*v*Zeta[3] - 96*v^2*Zeta[3]))/(393216*Pi^5)) + 
   epsilon^2*(((-1 + v)*(1 + v)*(45 - 58*v + 15*v^2)*
       GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(21 - 26*v + 7*v^2)*GoncharovPolyLog[{0, 0, 0, 1}, 
        1 - v])/(16384*Pi^5) - ((-1 + v)*(1 + v)*(87 - 110*v + 29*v^2)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*GoncharovPolyLog[{0, 0, 1, 0}, 
        1 - v])/(16384*Pi^5) + (9*(-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*
       GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/(8192*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*GoncharovPolyLog[{0, 0, 1, 2}, 
        1 - v])/(16384*Pi^5) + ((-1 + v)*(1 + v)*(213 - 250*v + 71*v^2)*
       GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/(32768*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(39 - 46*v + 13*v^2)*GoncharovPolyLog[{0, 0, 2, 1}, 
        1 - v])/(16384*Pi^5) - ((-1 + v)*(1 + v)*(135 - 158*v + 45*v^2)*
       GoncharovPolyLog[{0, 0, 2, 2}, 1 - v])/(32768*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 0, 0}, 
        1 - v])/(16384*Pi^5) - (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/(8192*Pi^5) + 
     (21*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 0, 2}, 
        1 - v])/(16384*Pi^5) - (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 1, 0}, 1 - v])/(8192*Pi^5) + 
     (27*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 1, 1}, 
        1 - v])/(4096*Pi^5) - (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/(8192*Pi^5) + 
     (21*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 2, 0}, 
        1 - v])/(16384*Pi^5) - (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 2, 1}, 1 - v])/(8192*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1, 2, 2}, 
        1 - v])/(16384*Pi^5) + ((-1 + v)*(1 + v)*(273 - 250*v + 91*v^2)*
       GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(81 - 74*v + 27*v^2)*GoncharovPolyLog[{0, 2, 0, 1}, 
        1 - v])/(16384*Pi^5) - ((-1 + v)*(1 + v)*(435 - 398*v + 145*v^2)*
       GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*GoncharovPolyLog[{0, 2, 1, 0}, 
        1 - v])/(16384*Pi^5) - (9*(-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*
       GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/(8192*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*GoncharovPolyLog[{0, 2, 1, 2}, 
        1 - v])/(16384*Pi^5) + ((-1 + v)*(1 + v)*(225 - 202*v + 75*v^2)*
       GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/(32768*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(51 - 46*v + 17*v^2)*GoncharovPolyLog[{0, 2, 2, 1}, 
        1 - v])/(16384*Pi^5) - ((-1 + v)*(1 + v)*(123 - 110*v + 41*v^2)*
       GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/(32768*Pi^5) - 
     (39*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 0, 0}, 1 - v])/
      (8192*Pi^5) - (45*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 0, 1}, 
        1 - v])/(4096*Pi^5) + (69*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 0, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 1, 0}, 1 - v])/
      (4096*Pi^5) - (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 1, 1}, 
        1 - v])/(2048*Pi^5) + (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[
        {1, 0, 1, 2}, 1 - v])/(4096*Pi^5) - 
     (111*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 2, 0}, 1 - v])/
      (8192*Pi^5) + (63*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 2, 1}, 
        1 - v])/(4096*Pi^5) + (69*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 0, 2, 2}, 1 - v])/(8192*Pi^5) - 
     (45*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 0, 0}, 1 - v])/
      (4096*Pi^5) - (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 0, 1}, 
        1 - v])/(2048*Pi^5) + (63*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 0, 2}, 1 - v])/(4096*Pi^5) - 
     (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 1, 0}, 1 - v])/
      (2048*Pi^5) + (81*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 1, 1}, 
        1 - v])/(1024*Pi^5) - (27*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 1, 2}, 1 - v])/(2048*Pi^5) + 
     (63*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 2, 0}, 1 - v])/
      (4096*Pi^5) - (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 2, 1}, 
        1 - v])/(2048*Pi^5) - (45*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 2, 2}, 1 - v])/(4096*Pi^5) + 
     (69*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 0, 0}, 1 - v])/
      (8192*Pi^5) + (63*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 0, 1}, 
        1 - v])/(4096*Pi^5) - (111*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 2, 0, 2}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 1, 0}, 1 - v])/
      (4096*Pi^5) - (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 1, 1}, 
        1 - v])/(2048*Pi^5) + (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[
        {1, 2, 1, 2}, 1 - v])/(4096*Pi^5) + 
     (69*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 2, 0}, 1 - v])/
      (8192*Pi^5) - (45*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 2, 1}, 
        1 - v])/(4096*Pi^5) - (39*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 2, 2, 2}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(123 + 110*v + 41*v^2)*GoncharovPolyLog[{2, 0, 0, 0}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*(1 + v)*(51 + 46*v + 17*v^2)*
       GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(225 + 202*v + 75*v^2)*GoncharovPolyLog[{2, 0, 0, 2}, 
        1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*
       GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*GoncharovPolyLog[{2, 0, 1, 1}, 
        1 - v])/(8192*Pi^5) - (3*(-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*
       GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(435 + 398*v + 145*v^2)*GoncharovPolyLog[{2, 0, 2, 0}, 
        1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(81 + 74*v + 27*v^2)*
       GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(273 + 250*v + 91*v^2)*GoncharovPolyLog[{2, 0, 2, 2}, 
        1 - v])/(32768*Pi^5) + (15*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1, 0, 1}, 
        1 - v])/(8192*Pi^5) - (21*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 0, 2}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1, 1, 0}, 
        1 - v])/(8192*Pi^5) - (27*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 1, 1}, 1 - v])/(4096*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1, 1, 2}, 
        1 - v])/(8192*Pi^5) - (21*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 2, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*GoncharovPolyLog[{2, 1, 2, 1}, 
        1 - v])/(8192*Pi^5) + (15*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(135 + 158*v + 45*v^2)*GoncharovPolyLog[{2, 2, 0, 0}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*(1 + v)*(39 + 46*v + 13*v^2)*
       GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(213 + 250*v + 71*v^2)*GoncharovPolyLog[{2, 2, 0, 2}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*
       GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/(16384*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*GoncharovPolyLog[{2, 2, 1, 1}, 
        1 - v])/(8192*Pi^5) + (3*(-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*
       GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(87 + 110*v + 29*v^2)*GoncharovPolyLog[{2, 2, 2, 0}, 
        1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(21 + 26*v + 7*v^2)*
       GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(45 + 58*v + 15*v^2)*GoncharovPolyLog[{2, 2, 2, 2}, 
        1 - v])/(32768*Pi^5) + (3*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 2, 0}, 1 - v]*(-28 + 21*EulerGamma - 65*Log[2] - 
        21*Log[Pi]))/(8192*Pi^5) + (3*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 0, 2}, 1 - v]*(-28 + 21*EulerGamma - 5*Log[2] - 
        21*Log[Pi]))/(8192*Pi^5) - (3*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 0, 0}, 1 - v]*(-20 + 15*EulerGamma - 43*Log[2] - 
        15*Log[Pi]))/(8192*Pi^5) - (3*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 2, 2}, 1 - v]*(-20 + 15*EulerGamma - 7*Log[2] - 
        15*Log[Pi]))/(8192*Pi^5) - (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 0}, 1 - v]*(-4 + 3*EulerGamma - 11*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - (9*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 0}, 1 - v]*(-4 + 3*EulerGamma - 11*Log[2] - 
        3*Log[Pi]))/(4096*Pi^5) + (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 0}, 1 - v]*(-4 + 3*EulerGamma - 11*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) + (3*(-1 + v)*(1 + v)*(9 - 10*v + 3*v^2)*
       GoncharovPolyLog[{0, 0, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) + (9*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(8192*Pi^5) - (3*(-1 + v)*(1 + v)*(15 - 14*v + 5*v^2)*
       GoncharovPolyLog[{0, 2, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - (9*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 0, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(4096*Pi^5) + (27*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(2048*Pi^5) - (9*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 2, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(4096*Pi^5) + (3*(-1 + v)*(1 + v)*(15 + 14*v + 5*v^2)*
       GoncharovPolyLog[{2, 0, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - (9*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(8192*Pi^5) - (3*(-1 + v)*(1 + v)*(9 + 10*v + 3*v^2)*
       GoncharovPolyLog[{2, 2, 1}, 1 - v]*(-4 + 3*EulerGamma - 5*Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - (3*(-1 + v)*(1 + v)*(3 - 2*v + v^2)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v]*(-4 + 3*EulerGamma + Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - (9*(-1 + v)*v*(1 + v)*
       GoncharovPolyLog[{1, 1, 2}, 1 - v]*(-4 + 3*EulerGamma + Log[2] - 
        3*Log[Pi]))/(4096*Pi^5) + (3*(-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v]*(-4 + 3*EulerGamma + Log[2] - 
        3*Log[Pi]))/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*
       (-324 + 243*EulerGamma - 296*v + 222*EulerGamma*v - 108*v^2 + 
        81*EulerGamma*v^2 - 51*Log[2] - 46*v*Log[2] - 17*v^2*Log[2] - 
        243*Log[Pi] - 222*v*Log[Pi] - 81*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*
       (-324 + 243*EulerGamma + 296*v - 222*EulerGamma*v - 108*v^2 + 
        81*EulerGamma*v^2 - 759*Log[2] + 694*v*Log[2] - 253*v^2*Log[2] - 
        243*Log[Pi] + 222*v*Log[Pi] - 81*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (-204 + 153*EulerGamma - 184*v + 138*EulerGamma*v - 68*v^2 + 
        51*EulerGamma*v^2 - 429*Log[2] - 386*v*Log[2] - 143*v^2*Log[2] - 
        153*Log[Pi] - 138*v*Log[Pi] - 51*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (-204 + 153*EulerGamma + 184*v - 138*EulerGamma*v - 68*v^2 + 
        51*EulerGamma*v^2 - 81*Log[2] + 74*v*Log[2] - 27*v^2*Log[2] - 
        153*Log[Pi] + 138*v*Log[Pi] - 51*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*
       (-156 + 117*EulerGamma - 184*v + 138*EulerGamma*v - 52*v^2 + 
        39*EulerGamma*v^2 - 369*Log[2] - 434*v*Log[2] - 123*v^2*Log[2] - 
        117*Log[Pi] - 138*v*Log[Pi] - 39*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*
       (-156 + 117*EulerGamma + 184*v - 138*EulerGamma*v - 52*v^2 + 
        39*EulerGamma*v^2 - 21*Log[2] + 26*v*Log[2] - 7*v^2*Log[2] - 
        117*Log[Pi] + 138*v*Log[Pi] - 39*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (-84 + 63*EulerGamma - 104*v + 78*EulerGamma*v - 28*v^2 + 
        21*EulerGamma*v^2 - 39*Log[2] - 46*v*Log[2] - 13*v^2*Log[2] - 
        63*Log[Pi] - 78*v*Log[Pi] - 21*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (-84 + 63*EulerGamma + 104*v - 78*EulerGamma*v - 28*v^2 + 
        21*EulerGamma*v^2 - 171*Log[2] + 214*v*Log[2] - 57*v^2*Log[2] - 
        63*Log[Pi] + 78*v*Log[Pi] - 21*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*(3 - 2*v + v^2)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (-156 + 144*EulerGamma - 54*EulerGamma^2 + 25*Pi^2 - 240*Log[2] + 
        180*EulerGamma*Log[2] - 114*Log[2]^2 - 144*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (65536*Pi^5) - (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-156 + 144*EulerGamma - 54*EulerGamma^2 + 25*Pi^2 - 240*Log[2] + 
        180*EulerGamma*Log[2] - 114*Log[2]^2 - 144*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (16384*Pi^5) + ((-1 + v)*(1 + v)*(3 + 2*v + v^2)*
       GoncharovPolyLog[{2, 1}, 1 - v]*(-156 + 144*EulerGamma - 
        54*EulerGamma^2 + 25*Pi^2 - 240*Log[2] + 180*EulerGamma*Log[2] - 
        114*Log[2]^2 - 144*Log[Pi] + 108*EulerGamma*Log[Pi] - 
        180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/(65536*Pi^5) + 
     ((-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2}, 1 - v]*
       (-156 + 144*EulerGamma - 54*EulerGamma^2 + 73*Pi^2 + 48*Log[2] - 
        36*EulerGamma*Log[2] + 426*Log[2]^2 - 144*Log[Pi] + 
        108*EulerGamma*Log[Pi] + 36*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (32768*Pi^5) - ((-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0}, 1 - v]*
       (156 - 144*EulerGamma + 54*EulerGamma^2 + 23*Pi^2 + 528*Log[2] - 
        396*EulerGamma*Log[2] + 654*Log[2]^2 + 144*Log[Pi] - 
        108*EulerGamma*Log[Pi] + 396*Log[2]*Log[Pi] + 54*Log[Pi]^2))/
      (32768*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (-2340 + 2160*EulerGamma - 810*EulerGamma^2 + 903*Pi^2 + 2184*v - 
        2016*EulerGamma*v + 756*EulerGamma^2*v - 830*Pi^2*v - 780*v^2 + 
        720*EulerGamma*v^2 - 270*EulerGamma^2*v^2 + 301*Pi^2*v^2 - 
        432*Log[2] + 324*EulerGamma*Log[2] + 480*v*Log[2] - 
        360*EulerGamma*v*Log[2] - 144*v^2*Log[2] + 108*EulerGamma*v^2*
         Log[2] + 4230*Log[2]^2 - 3804*v*Log[2]^2 + 1410*v^2*Log[2]^2 - 
        2160*Log[Pi] + 1620*EulerGamma*Log[Pi] + 2016*v*Log[Pi] - 
        1512*EulerGamma*v*Log[Pi] - 720*v^2*Log[Pi] + 540*EulerGamma*v^2*
         Log[Pi] - 324*Log[2]*Log[Pi] + 360*v*Log[2]*Log[Pi] - 
        108*v^2*Log[2]*Log[Pi] - 810*Log[Pi]^2 + 756*v*Log[Pi]^2 - 
        270*v^2*Log[Pi]^2))/(393216*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (-1404 + 1296*EulerGamma - 486*EulerGamma^2 + 465*Pi^2 - 1560*v + 
        1440*EulerGamma*v - 540*EulerGamma^2*v + 538*Pi^2*v - 468*v^2 + 
        432*EulerGamma*v^2 - 162*EulerGamma^2*v^2 + 155*Pi^2*v^2 - 
        720*Log[2] + 540*EulerGamma*Log[2] - 672*v*Log[2] + 
        504*EulerGamma*v*Log[2] - 240*v^2*Log[2] + 180*EulerGamma*v^2*
         Log[2] + 1674*Log[2]^2 + 2100*v*Log[2]^2 + 558*v^2*Log[2]^2 - 
        1296*Log[Pi] + 972*EulerGamma*Log[Pi] - 1440*v*Log[Pi] + 
        1080*EulerGamma*v*Log[Pi] - 432*v^2*Log[Pi] + 324*EulerGamma*v^2*
         Log[Pi] - 540*Log[2]*Log[Pi] - 504*v*Log[2]*Log[Pi] - 
        180*v^2*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 540*v*Log[Pi]^2 - 
        162*v^2*Log[Pi]^2))/(393216*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (1404 - 1296*EulerGamma + 486*EulerGamma^2 + 15*Pi^2 - 1560*v + 
        1440*EulerGamma*v - 540*EulerGamma^2*v - 38*Pi^2*v + 468*v^2 - 
        432*EulerGamma*v^2 + 162*EulerGamma^2*v^2 + 5*Pi^2*v^2 + 
        3600*Log[2] - 2700*EulerGamma*Log[2] - 4128*v*Log[2] + 
        3096*EulerGamma*v*Log[2] + 1200*v^2*Log[2] - 900*EulerGamma*v^2*
         Log[2] + 3726*Log[2]^2 - 4380*v*Log[2]^2 + 1242*v^2*Log[2]^2 + 
        1296*Log[Pi] - 972*EulerGamma*Log[Pi] - 1440*v*Log[Pi] + 
        1080*EulerGamma*v*Log[Pi] + 432*v^2*Log[Pi] - 324*EulerGamma*v^2*
         Log[Pi] + 2700*Log[2]*Log[Pi] - 3096*v*Log[2]*Log[Pi] + 
        900*v^2*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 540*v*Log[Pi]^2 + 
        162*v^2*Log[Pi]^2))/(393216*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (2340 - 2160*EulerGamma + 810*EulerGamma^2 + 153*Pi^2 + 2184*v - 
        2016*EulerGamma*v + 756*EulerGamma^2*v + 130*Pi^2*v + 780*v^2 - 
        720*EulerGamma*v^2 + 270*EulerGamma^2*v^2 + 51*Pi^2*v^2 + 
        6768*Log[2] - 5076*EulerGamma*Log[2] + 6240*v*Log[2] - 
        4680*EulerGamma*v*Log[2] + 2256*v^2*Log[2] - 1692*EulerGamma*v^2*
         Log[2] + 7650*Log[2]^2 + 6996*v*Log[2]^2 + 2550*v^2*Log[2]^2 + 
        2160*Log[Pi] - 1620*EulerGamma*Log[Pi] + 2016*v*Log[Pi] - 
        1512*EulerGamma*v*Log[Pi] + 720*v^2*Log[Pi] - 540*EulerGamma*v^2*
         Log[Pi] + 5076*Log[2]*Log[Pi] + 4680*v*Log[2]*Log[Pi] + 
        1692*v^2*Log[2]*Log[Pi] + 810*Log[Pi]^2 + 756*v*Log[Pi]^2 + 
        270*v^2*Log[Pi]^2))/(393216*Pi^5) - 
     ((-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v]*(480 - 468*EulerGamma + 
        216*EulerGamma^2 - 54*EulerGamma^3 - 100*Pi^2 + 75*EulerGamma*Pi^2 + 
        780*Log[2] - 720*EulerGamma*Log[2] + 270*EulerGamma^2*Log[2] - 
        173*Pi^2*Log[2] + 456*Log[2]^2 - 342*EulerGamma*Log[2]^2 + 
        10*Log[2]^3 + 468*Log[Pi] - 432*EulerGamma*Log[Pi] + 
        162*EulerGamma^2*Log[Pi] - 75*Pi^2*Log[Pi] + 720*Log[2]*Log[Pi] - 
        540*EulerGamma*Log[2]*Log[Pi] + 342*Log[2]^2*Log[Pi] + 
        216*Log[Pi]^2 - 162*EulerGamma*Log[Pi]^2 + 270*Log[2]*Log[Pi]^2 + 
        54*Log[Pi]^3 - 324*Zeta[3]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(1440 - 1404*EulerGamma + 
        648*EulerGamma^2 - 162*EulerGamma^3 - 684*Pi^2 + 
        513*EulerGamma*Pi^2 + 960*v - 936*EulerGamma*v + 432*EulerGamma^2*v - 
        108*EulerGamma^3*v - 584*Pi^2*v + 438*EulerGamma*Pi^2*v + 480*v^2 - 
        468*EulerGamma*v^2 + 216*EulerGamma^2*v^2 - 54*EulerGamma^3*v^2 - 
        228*Pi^2*v^2 + 171*EulerGamma*Pi^2*v^2 + 468*Log[2] - 
        432*EulerGamma*Log[2] + 162*EulerGamma^2*Log[2] - 1179*Pi^2*Log[2] - 
        312*v*Log[2] + 288*EulerGamma*v*Log[2] - 108*EulerGamma^2*v*Log[2] - 
        1006*Pi^2*v*Log[2] + 156*v^2*Log[2] - 144*EulerGamma*v^2*Log[2] + 
        54*EulerGamma^2*v^2*Log[2] - 393*Pi^2*v^2*Log[2] - 2952*Log[2]^2 + 
        2214*EulerGamma*Log[2]^2 - 3408*v*Log[2]^2 + 2556*EulerGamma*v*
         Log[2]^2 - 984*v^2*Log[2]^2 + 738*EulerGamma*v^2*Log[2]^2 - 
        4026*Log[2]^3 - 4036*v*Log[2]^3 - 1342*v^2*Log[2]^3 + 1404*Log[Pi] - 
        1296*EulerGamma*Log[Pi] + 486*EulerGamma^2*Log[Pi] - 
        513*Pi^2*Log[Pi] + 936*v*Log[Pi] - 864*EulerGamma*v*Log[Pi] + 
        324*EulerGamma^2*v*Log[Pi] - 438*Pi^2*v*Log[Pi] + 468*v^2*Log[Pi] - 
        432*EulerGamma*v^2*Log[Pi] + 162*EulerGamma^2*v^2*Log[Pi] - 
        171*Pi^2*v^2*Log[Pi] + 432*Log[2]*Log[Pi] - 324*EulerGamma*Log[2]*
         Log[Pi] - 288*v*Log[2]*Log[Pi] + 216*EulerGamma*v*Log[2]*Log[Pi] + 
        144*v^2*Log[2]*Log[Pi] - 108*EulerGamma*v^2*Log[2]*Log[Pi] - 
        2214*Log[2]^2*Log[Pi] - 2556*v*Log[2]^2*Log[Pi] - 
        738*v^2*Log[2]^2*Log[Pi] + 648*Log[Pi]^2 - 486*EulerGamma*Log[Pi]^2 + 
        432*v*Log[Pi]^2 - 324*EulerGamma*v*Log[Pi]^2 + 216*v^2*Log[Pi]^2 - 
        162*EulerGamma*v^2*Log[Pi]^2 + 162*Log[2]*Log[Pi]^2 - 
        108*v*Log[2]*Log[Pi]^2 + 54*v^2*Log[2]*Log[Pi]^2 + 162*Log[Pi]^3 + 
        108*v*Log[Pi]^3 + 54*v^2*Log[Pi]^3 - 2124*Zeta[3] - 1800*v*Zeta[3] - 
        708*v^2*Zeta[3]))/(393216*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (-1440 + 1404*EulerGamma - 648*EulerGamma^2 + 162*EulerGamma^3 - 
        84*Pi^2 + 63*EulerGamma*Pi^2 + 960*v - 936*EulerGamma*v + 
        432*EulerGamma^2*v - 108*EulerGamma^3*v + 184*Pi^2*v - 
        138*EulerGamma*Pi^2*v - 480*v^2 + 468*EulerGamma*v^2 - 
        216*EulerGamma^2*v^2 + 54*EulerGamma^3*v^2 - 28*Pi^2*v^2 + 
        21*EulerGamma*Pi^2*v^2 - 4212*Log[2] + 3888*EulerGamma*Log[2] - 
        1458*EulerGamma^2*Log[2] - 141*Pi^2*Log[2] + 3432*v*Log[2] - 
        3168*EulerGamma*v*Log[2] + 1188*EulerGamma^2*v*Log[2] + 
        314*Pi^2*v*Log[2] - 1404*v^2*Log[2] + 1296*EulerGamma*v^2*Log[2] - 
        486*EulerGamma^2*v^2*Log[2] - 47*Pi^2*v^2*Log[2] - 5688*Log[2]^2 + 
        4266*EulerGamma*Log[2]^2 + 5232*v*Log[2]^2 - 3924*EulerGamma*v*
         Log[2]^2 - 1896*v^2*Log[2]^2 + 1422*EulerGamma*v^2*Log[2]^2 - 
        4086*Log[2]^3 + 4076*v*Log[2]^3 - 1362*v^2*Log[2]^3 - 1404*Log[Pi] + 
        1296*EulerGamma*Log[Pi] - 486*EulerGamma^2*Log[Pi] - 
        63*Pi^2*Log[Pi] + 936*v*Log[Pi] - 864*EulerGamma*v*Log[Pi] + 
        324*EulerGamma^2*v*Log[Pi] + 138*Pi^2*v*Log[Pi] - 468*v^2*Log[Pi] + 
        432*EulerGamma*v^2*Log[Pi] - 162*EulerGamma^2*v^2*Log[Pi] - 
        21*Pi^2*v^2*Log[Pi] - 3888*Log[2]*Log[Pi] + 2916*EulerGamma*Log[2]*
         Log[Pi] + 3168*v*Log[2]*Log[Pi] - 2376*EulerGamma*v*Log[2]*Log[Pi] - 
        1296*v^2*Log[2]*Log[Pi] + 972*EulerGamma*v^2*Log[2]*Log[Pi] - 
        4266*Log[2]^2*Log[Pi] + 3924*v*Log[2]^2*Log[Pi] - 
        1422*v^2*Log[2]^2*Log[Pi] - 648*Log[Pi]^2 + 486*EulerGamma*
         Log[Pi]^2 + 432*v*Log[Pi]^2 - 324*EulerGamma*v*Log[Pi]^2 - 
        216*v^2*Log[Pi]^2 + 162*EulerGamma*v^2*Log[Pi]^2 - 
        1458*Log[2]*Log[Pi]^2 + 1188*v*Log[2]*Log[Pi]^2 - 
        486*v^2*Log[2]*Log[Pi]^2 - 162*Log[Pi]^3 + 108*v*Log[Pi]^3 - 
        54*v^2*Log[Pi]^3 - 180*Zeta[3] + 504*v*Zeta[3] - 60*v^2*Zeta[3]))/
      (393216*Pi^5) - ((-1 + v)*(1 + v)*(-18720*Pi^2 + 
        17280*EulerGamma*Pi^2 - 6480*EulerGamma^2*Pi^2 + 120*Pi^4 - 
        174240*v + 172800*EulerGamma*v - 84240*EulerGamma^2*v + 
        25920*EulerGamma^3*v - 4860*EulerGamma^4*v + 39000*Pi^2*v - 
        36000*EulerGamma*Pi^2*v + 13500*EulerGamma^2*Pi^2*v - 193*Pi^4*v - 
        6240*Pi^2*v^2 + 5760*EulerGamma*Pi^2*v^2 - 2160*EulerGamma^2*Pi^2*
         v^2 + 40*Pi^4*v^2 - 86400*Log[2] + 84240*EulerGamma*Log[2] - 
        38880*EulerGamma^2*Log[2] + 9720*EulerGamma^3*Log[2] - 
        39600*Pi^2*Log[2] + 29700*EulerGamma*Pi^2*Log[2] - 288000*v*Log[2] + 
        280800*EulerGamma*v*Log[2] - 129600*EulerGamma^2*v*Log[2] + 
        32400*EulerGamma^3*v*Log[2] + 83040*Pi^2*v*Log[2] - 
        62280*EulerGamma*Pi^2*v*Log[2] - 28800*v^2*Log[2] + 
        28080*EulerGamma*v^2*Log[2] - 12960*EulerGamma^2*v^2*Log[2] + 
        3240*EulerGamma^3*v^2*Log[2] - 13200*Pi^2*v^2*Log[2] + 
        9900*EulerGamma*Pi^2*v^2*Log[2] - 210600*Log[2]^2 + 
        194400*EulerGamma*Log[2]^2 - 72900*EulerGamma^2*Log[2]^2 - 
        33930*Pi^2*Log[2]^2 - 177840*v*Log[2]^2 + 164160*EulerGamma*v*
         Log[2]^2 - 61560*EulerGamma^2*v*Log[2]^2 + 71700*Pi^2*v*Log[2]^2 - 
        70200*v^2*Log[2]^2 + 64800*EulerGamma*v^2*Log[2]^2 - 
        24300*EulerGamma^2*v^2*Log[2]^2 - 11310*Pi^2*v^2*Log[2]^2 - 
        243360*Log[2]^3 + 182520*EulerGamma*Log[2]^3 - 4800*v*Log[2]^3 + 
        3600*EulerGamma*v*Log[2]^3 - 81120*v^2*Log[2]^3 + 
        60840*EulerGamma*v^2*Log[2]^3 - 152550*Log[2]^4 + 59340*v*Log[2]^4 - 
        50850*v^2*Log[2]^4 - 17280*Pi^2*Log[Pi] + 12960*EulerGamma*Pi^2*
         Log[Pi] - 172800*v*Log[Pi] + 168480*EulerGamma*v*Log[Pi] - 
        77760*EulerGamma^2*v*Log[Pi] + 19440*EulerGamma^3*v*Log[Pi] + 
        36000*Pi^2*v*Log[Pi] - 27000*EulerGamma*Pi^2*v*Log[Pi] - 
        5760*Pi^2*v^2*Log[Pi] + 4320*EulerGamma*Pi^2*v^2*Log[Pi] - 
        84240*Log[2]*Log[Pi] + 77760*EulerGamma*Log[2]*Log[Pi] - 
        29160*EulerGamma^2*Log[2]*Log[Pi] - 29700*Pi^2*Log[2]*Log[Pi] - 
        280800*v*Log[2]*Log[Pi] + 259200*EulerGamma*v*Log[2]*Log[Pi] - 
        97200*EulerGamma^2*v*Log[2]*Log[Pi] + 62280*Pi^2*v*Log[2]*Log[Pi] - 
        28080*v^2*Log[2]*Log[Pi] + 25920*EulerGamma*v^2*Log[2]*Log[Pi] - 
        9720*EulerGamma^2*v^2*Log[2]*Log[Pi] - 9900*Pi^2*v^2*Log[2]*Log[Pi] - 
        194400*Log[2]^2*Log[Pi] + 145800*EulerGamma*Log[2]^2*Log[Pi] - 
        164160*v*Log[2]^2*Log[Pi] + 123120*EulerGamma*v*Log[2]^2*Log[Pi] - 
        64800*v^2*Log[2]^2*Log[Pi] + 48600*EulerGamma*v^2*Log[2]^2*Log[Pi] - 
        182520*Log[2]^3*Log[Pi] - 3600*v*Log[2]^3*Log[Pi] - 
        60840*v^2*Log[2]^3*Log[Pi] - 6480*Pi^2*Log[Pi]^2 - 
        84240*v*Log[Pi]^2 + 77760*EulerGamma*v*Log[Pi]^2 - 
        29160*EulerGamma^2*v*Log[Pi]^2 + 13500*Pi^2*v*Log[Pi]^2 - 
        2160*Pi^2*v^2*Log[Pi]^2 - 38880*Log[2]*Log[Pi]^2 + 
        29160*EulerGamma*Log[2]*Log[Pi]^2 - 129600*v*Log[2]*Log[Pi]^2 + 
        97200*EulerGamma*v*Log[2]*Log[Pi]^2 - 12960*v^2*Log[2]*Log[Pi]^2 + 
        9720*EulerGamma*v^2*Log[2]*Log[Pi]^2 - 72900*Log[2]^2*Log[Pi]^2 - 
        61560*v*Log[2]^2*Log[Pi]^2 - 24300*v^2*Log[2]^2*Log[Pi]^2 - 
        25920*v*Log[Pi]^3 + 19440*EulerGamma*v*Log[Pi]^3 - 
        9720*Log[2]*Log[Pi]^3 - 32400*v*Log[2]*Log[Pi]^3 - 
        3240*v^2*Log[2]*Log[Pi]^3 - 4860*v*Log[Pi]^4 - 69120*Zeta[3] + 
        51840*EulerGamma*Zeta[3] + 155520*v*Zeta[3] - 116640*EulerGamma*v*
         Zeta[3] - 23040*v^2*Zeta[3] + 17280*EulerGamma*v^2*Zeta[3] - 
        114480*Log[2]*Zeta[3] + 263520*v*Log[2]*Zeta[3] - 
        38160*v^2*Log[2]*Zeta[3] - 51840*Log[Pi]*Zeta[3] + 
        116640*v*Log[Pi]*Zeta[3] - 17280*v^2*Log[Pi]*Zeta[3]))/
      (23592960*Pi^5)), (-3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v])/
    (8192*Pi^5) - (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0}, 
      1 - v])/(32768*Pi^5) - (3*(-1 + v)*(1 + v)*(1 + v^2)*
     GoncharovPolyLog[{0, 1}, 1 - v])/(16384*Pi^5) + 
   (5*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2}, 1 - v])/
    (32768*Pi^5) - (5*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0}, 
      1 - v])/(32768*Pi^5) + (3*(-1 + v)*(1 + v)*(1 + v^2)*
     GoncharovPolyLog[{2, 1}, 1 - v])/(16384*Pi^5) + 
   (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2}, 1 - v])/
    (32768*Pi^5) + (((-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0}, 1 - v])/
      (32768*Pi^5) - ((-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2}, 
        1 - v])/(32768*Pi^5) - ((-1 + v)*(1 + v)*(-2*v + Log[2] + 
        v^2*Log[2]))/(32768*Pi^5))/epsilon - 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(3*EulerGamma - 2*v - 
      2*v^2 + 3*EulerGamma*v^2 - 9*Log[2] - 9*v^2*Log[2] - 3*Log[Pi] - 
      3*v^2*Log[Pi]))/(32768*Pi^5) + 
   ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(3*EulerGamma + 2*v - 
      2*v^2 + 3*EulerGamma*v^2 - Log[2] - v^2*Log[2] - 3*Log[Pi] - 
      3*v^2*Log[Pi]))/(32768*Pi^5) - 
   ((-1 + v)*(1 + v)*(4*Pi^2 - 72*v + 36*EulerGamma*v + 4*Pi^2*v^2 - 
      18*EulerGamma*Log[2] - 60*v*Log[2] + 12*v^2*Log[2] - 
      18*EulerGamma*v^2*Log[2] + 45*Log[2]^2 + 45*v^2*Log[2]^2 - 
      36*v*Log[Pi] + 18*Log[2]*Log[Pi] + 18*v^2*Log[2]*Log[Pi]))/
    (196608*Pi^5) + epsilon*
    ((-3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1}, 1 - v])/(4096*Pi^5) - 
     (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2}, 1 - v])/(8192*Pi^5) + 
     (7*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 0}, 1 - v])/
      (32768*Pi^5) + (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 0, 1}, 1 - v])/(16384*Pi^5) - 
     (13*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 2}, 1 - v])/
      (32768*Pi^5) - (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 1}, 1 - v])/
      (8192*Pi^5) - (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 2}, 
        1 - v])/(16384*Pi^5) + (27*(-1 + v)*(1 + v)*(1 + v^2)*
       GoncharovPolyLog[{0, 2, 0}, 1 - v])/(32768*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 1}, 1 - v])/
      (16384*Pi^5) - (17*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (17*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 0}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 0, 1}, 1 - v])/(16384*Pi^5) - 
     (27*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 2}, 1 - v])/
      (32768*Pi^5) + (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 1, 0}, 1 - v])/(16384*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 1}, 1 - v])/
      (8192*Pi^5) + (3*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 2}, 
        1 - v])/(16384*Pi^5) + (13*(-1 + v)*(1 + v)*(1 + v^2)*
       GoncharovPolyLog[{2, 2, 0}, 1 - v])/(32768*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2, 1}, 1 - v])/
      (16384*Pi^5) - (7*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v]*
       (-6 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (15*EulerGamma + 14*v - 10*v^2 + 15*EulerGamma*v^2 - 47*Log[2] - 
        47*v^2*Log[2] - 15*Log[Pi] - 15*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (15*EulerGamma - 14*v - 10*v^2 + 15*EulerGamma*v^2 - 3*Log[2] - 
        3*v^2*Log[2] - 15*Log[Pi] - 15*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (9*EulerGamma - 10*v - 6*v^2 + 9*EulerGamma*v^2 - 25*Log[2] - 
        25*v^2*Log[2] - 9*Log[Pi] - 9*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (9*EulerGamma + 10*v - 6*v^2 + 9*EulerGamma*v^2 - 5*Log[2] - 
        5*v^2*Log[2] - 9*Log[Pi] - 9*v^2*Log[Pi]))/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (3*EulerGamma - 2*v - 2*v^2 + 3*EulerGamma*v^2 - 5*Log[2] - 
        5*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (3*EulerGamma + 2*v - 2*v^2 + 3*EulerGamma*v^2 - 5*Log[2] - 
        5*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*(44 - 18*EulerGamma^2 + 
        19*Pi^2 + 48*v - 24*EulerGamma*v - 4*v^2 + 24*EulerGamma*v^2 - 
        18*EulerGamma^2*v^2 + 19*Pi^2*v^2 + 12*EulerGamma*Log[2] - 
        8*v*Log[2] - 8*v^2*Log[2] + 12*EulerGamma*v^2*Log[2] + 82*Log[2]^2 + 
        82*v^2*Log[2]^2 + 36*EulerGamma*Log[Pi] + 24*v*Log[Pi] - 
        24*v^2*Log[Pi] + 36*EulerGamma*v^2*Log[Pi] - 12*Log[2]*Log[Pi] - 
        12*v^2*Log[2]*Log[Pi] - 18*Log[Pi]^2 - 18*v^2*Log[Pi]^2))/
      (131072*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (-132 + 54*EulerGamma^2 + 7*Pi^2 + 144*v - 72*EulerGamma*v + 12*v^2 - 
        72*EulerGamma*v^2 + 54*EulerGamma^2*v^2 + 7*Pi^2*v^2 - 
        324*EulerGamma*Log[2] + 264*v*Log[2] + 216*v^2*Log[2] - 
        324*EulerGamma*v^2*Log[2] + 474*Log[2]^2 + 474*v^2*Log[2]^2 - 
        108*EulerGamma*Log[Pi] + 72*v*Log[Pi] + 72*v^2*Log[Pi] - 
        108*EulerGamma*v^2*Log[Pi] + 324*Log[2]*Log[Pi] + 
        324*v^2*Log[2]*Log[Pi] + 54*Log[Pi]^2 + 54*v^2*Log[Pi]^2))/
      (393216*Pi^5) + ((-1 + v)*(1 + v)*(24*EulerGamma*Pi^2 + 600*v - 
        432*EulerGamma*v + 108*EulerGamma^2*v - 50*Pi^2*v - 16*Pi^2*v^2 + 
        24*EulerGamma*Pi^2*v^2 + 132*Log[2] - 54*EulerGamma^2*Log[2] - 
        55*Pi^2*Log[2] + 720*v*Log[2] - 360*EulerGamma*v*Log[2] - 
        12*v^2*Log[2] + 72*EulerGamma*v^2*Log[2] - 54*EulerGamma^2*v^2*
         Log[2] - 55*Pi^2*v^2*Log[2] + 270*EulerGamma*Log[2]^2 + 
        228*v*Log[2]^2 - 180*v^2*Log[2]^2 + 270*EulerGamma*v^2*Log[2]^2 - 
        338*Log[2]^3 - 338*v^2*Log[2]^3 - 24*Pi^2*Log[Pi] + 432*v*Log[Pi] - 
        216*EulerGamma*v*Log[Pi] - 24*Pi^2*v^2*Log[Pi] + 
        108*EulerGamma*Log[2]*Log[Pi] + 360*v*Log[2]*Log[Pi] - 
        72*v^2*Log[2]*Log[Pi] + 108*EulerGamma*v^2*Log[2]*Log[Pi] - 
        270*Log[2]^2*Log[Pi] - 270*v^2*Log[2]^2*Log[Pi] + 108*v*Log[Pi]^2 - 
        54*Log[2]*Log[Pi]^2 - 54*v^2*Log[2]*Log[Pi]^2 - 96*Zeta[3] - 
        96*v^2*Zeta[3]))/(393216*Pi^5)) + 
   epsilon^2*((15*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/
      (8192*Pi^5) + (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 1}, 1 - v])/
      (4096*Pi^5) - (21*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0, 2}, 
        1 - v])/(8192*Pi^5) + (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[
        {1, 1, 0}, 1 - v])/(4096*Pi^5) - 
     (27*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/(2048*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/(4096*Pi^5) - 
     (21*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 1}, 1 - v])/(4096*Pi^5) + 
     (15*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/(8192*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/
      (32768*Pi^5) - (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 0, 0, 1}, 1 - v])/(16384*Pi^5) + 
     (29*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/
      (32768*Pi^5) + (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 0, 1, 0}, 1 - v])/(16384*Pi^5) - 
     (27*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (8192*Pi^5) + (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 0, 1, 2}, 1 - v])/(16384*Pi^5) - 
     (71*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/
      (32768*Pi^5) + (39*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 0, 2, 1}, 1 - v])/(16384*Pi^5) + 
     (45*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 0, 2, 2}, 1 - v])/
      (32768*Pi^5) + (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 0, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/
      (8192*Pi^5) - (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 0, 2}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 1, 0}, 1 - v])/
      (8192*Pi^5) - (27*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 1, 1}, 1 - v])/(4096*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/
      (8192*Pi^5) - (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 2, 0}, 1 - v])/(16384*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 1, 2, 1}, 1 - v])/
      (8192*Pi^5) + (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 1, 2, 2}, 1 - v])/(16384*Pi^5) - 
     (91*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/
      (32768*Pi^5) - (81*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 2, 0, 1}, 1 - v])/(16384*Pi^5) + 
     (145*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/
      (32768*Pi^5) - (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 2, 1, 0}, 1 - v])/(16384*Pi^5) + 
     (45*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/
      (8192*Pi^5) - (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 2, 1, 2}, 1 - v])/(16384*Pi^5) - 
     (75*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/
      (32768*Pi^5) + (51*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {0, 2, 2, 1}, 1 - v])/(16384*Pi^5) + 
     (41*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/
      (32768*Pi^5) - (41*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 0, 0, 0}, 1 - v])/(32768*Pi^5) - 
     (51*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/
      (16384*Pi^5) + (75*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 0, 0, 2}, 1 - v])/(32768*Pi^5) + 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/
      (16384*Pi^5) - (45*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 0, 1, 1}, 1 - v])/(8192*Pi^5) + 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/
      (16384*Pi^5) - (145*(-1 + v)*(1 + v)*(1 + v^2)*
       GoncharovPolyLog[{2, 0, 2, 0}, 1 - v])/(32768*Pi^5) + 
     (81*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/
      (16384*Pi^5) + (91*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 0, 2, 2}, 1 - v])/(32768*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/
      (16384*Pi^5) - (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 1, 0, 1}, 1 - v])/(8192*Pi^5) + 
     (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 0, 2}, 1 - v])/
      (16384*Pi^5) - (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 1, 1, 0}, 1 - v])/(8192*Pi^5) + 
     (27*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 1, 1}, 1 - v])/
      (4096*Pi^5) - (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 1, 1, 2}, 1 - v])/(8192*Pi^5) + 
     (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 2, 0}, 1 - v])/
      (16384*Pi^5) - (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 1, 2, 1}, 1 - v])/(8192*Pi^5) - 
     (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/
      (16384*Pi^5) - (45*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 0, 0}, 1 - v])/(32768*Pi^5) - 
     (39*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/
      (16384*Pi^5) + (71*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 0, 2}, 1 - v])/(32768*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/
      (16384*Pi^5) + (27*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 1, 1}, 1 - v])/(8192*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/
      (16384*Pi^5) - (29*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 2, 0}, 1 - v])/(32768*Pi^5) + 
     (21*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/
      (16384*Pi^5) + (15*(-1 + v)*(1 + v)*(1 + v^2)*GoncharovPolyLog[
        {2, 2, 2, 2}, 1 - v])/(32768*Pi^5) + 
     (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 0}, 1 - v]*
       (-6 + 3*EulerGamma - 11*Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
     (9*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-6 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(4096*Pi^5) + 
     (3*(-1 + v)*v*(1 + v)*GoncharovPolyLog[{1, 2}, 1 - v]*
       (-6 + 3*EulerGamma + Log[2] - 3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*
       (81*EulerGamma - 74*v - 54*v^2 + 81*EulerGamma*v^2 - 253*Log[2] - 
        253*v^2*Log[2] - 81*Log[Pi] - 81*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*
       (81*EulerGamma + 74*v - 54*v^2 + 81*EulerGamma*v^2 - 17*Log[2] - 
        17*v^2*Log[2] - 81*Log[Pi] - 81*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (51*EulerGamma + 46*v - 34*v^2 + 51*EulerGamma*v^2 - 143*Log[2] - 
        143*v^2*Log[2] - 51*Log[Pi] - 51*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (51*EulerGamma - 46*v - 34*v^2 + 51*EulerGamma*v^2 - 27*Log[2] - 
        27*v^2*Log[2] - 51*Log[Pi] - 51*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*
       (39*EulerGamma + 46*v - 26*v^2 + 39*EulerGamma*v^2 - 123*Log[2] - 
        123*v^2*Log[2] - 39*Log[Pi] - 39*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*
       (39*EulerGamma - 46*v - 26*v^2 + 39*EulerGamma*v^2 - 7*Log[2] - 
        7*v^2*Log[2] - 39*Log[Pi] - 39*v^2*Log[Pi]))/(32768*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (21*EulerGamma - 26*v - 14*v^2 + 21*EulerGamma*v^2 - 57*Log[2] - 
        57*v^2*Log[2] - 21*Log[Pi] - 21*v^2*Log[Pi]))/(32768*Pi^5) + 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (21*EulerGamma + 26*v - 14*v^2 + 21*EulerGamma*v^2 - 13*Log[2] - 
        13*v^2*Log[2] - 21*Log[Pi] - 21*v^2*Log[Pi]))/(32768*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*
       (15*EulerGamma - 14*v - 10*v^2 + 15*EulerGamma*v^2 - 25*Log[2] - 
        25*v^2*Log[2] - 15*Log[Pi] - 15*v^2*Log[Pi]))/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*
       (15*EulerGamma + 14*v - 10*v^2 + 15*EulerGamma*v^2 - 25*Log[2] - 
        25*v^2*Log[2] - 15*Log[Pi] - 15*v^2*Log[Pi]))/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (9*EulerGamma - 10*v - 6*v^2 + 9*EulerGamma*v^2 - 15*Log[2] - 
        15*v^2*Log[2] - 9*Log[Pi] - 9*v^2*Log[Pi]))/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*
       (9*EulerGamma + 10*v - 6*v^2 + 9*EulerGamma*v^2 - 15*Log[2] - 
        15*v^2*Log[2] - 9*Log[Pi] - 9*v^2*Log[Pi]))/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*
       (3*EulerGamma - 2*v - 2*v^2 + 3*EulerGamma*v^2 - 11*Log[2] - 
        11*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*
       (3*EulerGamma + 2*v - 2*v^2 + 3*EulerGamma*v^2 - 11*Log[2] - 
        11*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) - 
     (9*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*
       (3*EulerGamma - 2*v - 2*v^2 + 3*EulerGamma*v^2 - 5*Log[2] - 
        5*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(8192*Pi^5) + 
     (9*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*
       (3*EulerGamma + 2*v - 2*v^2 + 3*EulerGamma*v^2 - 5*Log[2] - 
        5*v^2*Log[2] - 3*Log[Pi] - 3*v^2*Log[Pi]))/(8192*Pi^5) + 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*
       (3*EulerGamma - 2*v - 2*v^2 + 3*EulerGamma*v^2 + Log[2] + v^2*Log[2] - 
        3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*
       (3*EulerGamma + 2*v - 2*v^2 + 3*EulerGamma*v^2 + Log[2] + v^2*Log[2] - 
        3*Log[Pi] - 3*v^2*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*v*(1 + v)*GoncharovPolyLog[{1}, 1 - v]*
       (-300 + 216*EulerGamma - 54*EulerGamma^2 + 25*Pi^2 - 360*Log[2] + 
        180*EulerGamma*Log[2] - 114*Log[2]^2 - 216*Log[Pi] + 
        108*EulerGamma*Log[Pi] - 180*Log[2]*Log[Pi] - 54*Log[Pi]^2))/
      (32768*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (660 - 270*EulerGamma^2 + 301*Pi^2 - 1008*v + 504*EulerGamma*v - 
        60*v^2 + 360*EulerGamma*v^2 - 270*EulerGamma^2*v^2 + 301*Pi^2*v^2 + 
        108*EulerGamma*Log[2] - 120*v*Log[2] - 72*v^2*Log[2] + 
        108*EulerGamma*v^2*Log[2] + 1410*Log[2]^2 + 1410*v^2*Log[2]^2 + 
        540*EulerGamma*Log[Pi] - 504*v*Log[Pi] - 360*v^2*Log[Pi] + 
        540*EulerGamma*v^2*Log[Pi] - 108*Log[2]*Log[Pi] - 
        108*v^2*Log[2]*Log[Pi] - 270*Log[Pi]^2 - 270*v^2*Log[Pi]^2))/
      (393216*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (396 - 162*EulerGamma^2 + 155*Pi^2 + 720*v - 360*EulerGamma*v - 
        36*v^2 + 216*EulerGamma*v^2 - 162*EulerGamma^2*v^2 + 155*Pi^2*v^2 + 
        180*EulerGamma*Log[2] + 168*v*Log[2] - 120*v^2*Log[2] + 
        180*EulerGamma*v^2*Log[2] + 558*Log[2]^2 + 558*v^2*Log[2]^2 + 
        324*EulerGamma*Log[Pi] + 360*v*Log[Pi] - 216*v^2*Log[Pi] + 
        324*EulerGamma*v^2*Log[Pi] - 180*Log[2]*Log[Pi] - 
        180*v^2*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 162*v^2*Log[Pi]^2))/
      (393216*Pi^5) + ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*
       (132 - 54*EulerGamma^2 + 25*Pi^2 - 144*v + 72*EulerGamma*v - 12*v^2 + 
        72*EulerGamma*v^2 - 54*EulerGamma^2*v^2 + 25*Pi^2*v^2 + 
        180*EulerGamma*Log[2] - 120*v*Log[2] - 120*v^2*Log[2] + 
        180*EulerGamma*v^2*Log[2] - 114*Log[2]^2 - 114*v^2*Log[2]^2 + 
        108*EulerGamma*Log[Pi] - 72*v*Log[Pi] - 72*v^2*Log[Pi] + 
        108*EulerGamma*v^2*Log[Pi] - 180*Log[2]*Log[Pi] - 
        180*v^2*Log[2]*Log[Pi] - 54*Log[Pi]^2 - 54*v^2*Log[Pi]^2))/
      (65536*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (132 - 54*EulerGamma^2 + 25*Pi^2 + 144*v - 72*EulerGamma*v - 12*v^2 + 
        72*EulerGamma*v^2 - 54*EulerGamma^2*v^2 + 25*Pi^2*v^2 + 
        180*EulerGamma*Log[2] + 120*v*Log[2] - 120*v^2*Log[2] + 
        180*EulerGamma*v^2*Log[2] - 114*Log[2]^2 - 114*v^2*Log[2]^2 + 
        108*EulerGamma*Log[Pi] + 72*v*Log[Pi] - 72*v^2*Log[Pi] + 
        108*EulerGamma*v^2*Log[Pi] - 180*Log[2]*Log[Pi] - 
        180*v^2*Log[2]*Log[Pi] - 54*Log[Pi]^2 - 54*v^2*Log[Pi]^2))/
      (65536*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (-220 + 90*EulerGamma^2 + 17*Pi^2 - 336*v + 168*EulerGamma*v + 
        20*v^2 - 120*EulerGamma*v^2 + 90*EulerGamma^2*v^2 + 17*Pi^2*v^2 - 
        564*EulerGamma*Log[2] - 520*v*Log[2] + 376*v^2*Log[2] - 
        564*EulerGamma*v^2*Log[2] + 850*Log[2]^2 + 850*v^2*Log[2]^2 - 
        180*EulerGamma*Log[Pi] - 168*v*Log[Pi] + 120*v^2*Log[Pi] - 
        180*EulerGamma*v^2*Log[Pi] + 564*Log[2]*Log[Pi] + 
        564*v^2*Log[2]*Log[Pi] + 90*Log[Pi]^2 + 90*v^2*Log[Pi]^2))/
      (131072*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*
       (-396 + 162*EulerGamma^2 + 5*Pi^2 + 720*v - 360*EulerGamma*v + 
        36*v^2 - 216*EulerGamma*v^2 + 162*EulerGamma^2*v^2 + 5*Pi^2*v^2 - 
        900*EulerGamma*Log[2] + 1032*v*Log[2] + 600*v^2*Log[2] - 
        900*EulerGamma*v^2*Log[2] + 1242*Log[2]^2 + 1242*v^2*Log[2]^2 - 
        324*EulerGamma*Log[Pi] + 360*v*Log[Pi] + 216*v^2*Log[Pi] - 
        324*EulerGamma*v^2*Log[Pi] + 900*Log[2]*Log[Pi] + 
        900*v^2*Log[2]*Log[Pi] + 162*Log[Pi]^2 + 162*v^2*Log[Pi]^2))/
      (393216*Pi^5) - ((-1 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v]*
       (-720 + 396*EulerGamma - 54*EulerGamma^3 + 171*EulerGamma*Pi^2 - 
        600*v + 432*EulerGamma*v - 108*EulerGamma^2*v + 146*Pi^2*v - 
        120*v^2 - 36*EulerGamma*v^2 + 108*EulerGamma^2*v^2 - 
        54*EulerGamma^3*v^2 - 114*Pi^2*v^2 + 171*EulerGamma*Pi^2*v^2 - 
        132*Log[2] + 54*EulerGamma^2*Log[2] - 393*Pi^2*Log[2] + 
        144*v*Log[2] - 72*EulerGamma*v*Log[2] + 12*v^2*Log[2] - 
        72*EulerGamma*v^2*Log[2] + 54*EulerGamma^2*v^2*Log[2] - 
        393*Pi^2*v^2*Log[2] + 738*EulerGamma*Log[2]^2 + 852*v*Log[2]^2 - 
        492*v^2*Log[2]^2 + 738*EulerGamma*v^2*Log[2]^2 - 1342*Log[2]^3 - 
        1342*v^2*Log[2]^3 - 396*Log[Pi] + 162*EulerGamma^2*Log[Pi] - 
        171*Pi^2*Log[Pi] - 432*v*Log[Pi] + 216*EulerGamma*v*Log[Pi] + 
        36*v^2*Log[Pi] - 216*EulerGamma*v^2*Log[Pi] + 162*EulerGamma^2*v^2*
         Log[Pi] - 171*Pi^2*v^2*Log[Pi] - 108*EulerGamma*Log[2]*Log[Pi] + 
        72*v*Log[2]*Log[Pi] + 72*v^2*Log[2]*Log[Pi] - 108*EulerGamma*v^2*
         Log[2]*Log[Pi] - 738*Log[2]^2*Log[Pi] - 738*v^2*Log[2]^2*Log[Pi] - 
        162*EulerGamma*Log[Pi]^2 - 108*v*Log[Pi]^2 + 108*v^2*Log[Pi]^2 - 
        162*EulerGamma*v^2*Log[Pi]^2 + 54*Log[2]*Log[Pi]^2 + 
        54*v^2*Log[2]*Log[Pi]^2 + 54*Log[Pi]^3 + 54*v^2*Log[Pi]^3 - 
        708*Zeta[3] - 708*v^2*Zeta[3]))/(393216*Pi^5) - 
     ((-1 + v)*(1 + v)*GoncharovPolyLog[{0}, 1 - v]*(720 - 396*EulerGamma + 
        54*EulerGamma^3 + 21*EulerGamma*Pi^2 - 600*v + 432*EulerGamma*v - 
        108*EulerGamma^2*v - 46*Pi^2*v + 120*v^2 + 36*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 + 54*EulerGamma^3*v^2 - 14*Pi^2*v^2 + 
        21*EulerGamma*Pi^2*v^2 + 1188*Log[2] - 486*EulerGamma^2*Log[2] - 
        47*Pi^2*Log[2] - 1584*v*Log[2] + 792*EulerGamma*v*Log[2] - 
        108*v^2*Log[2] + 648*EulerGamma*v^2*Log[2] - 486*EulerGamma^2*v^2*
         Log[2] - 47*Pi^2*v^2*Log[2] + 1422*EulerGamma*Log[2]^2 - 
        1308*v*Log[2]^2 - 948*v^2*Log[2]^2 + 1422*EulerGamma*v^2*Log[2]^2 - 
        1362*Log[2]^3 - 1362*v^2*Log[2]^3 + 396*Log[Pi] - 
        162*EulerGamma^2*Log[Pi] - 21*Pi^2*Log[Pi] - 432*v*Log[Pi] + 
        216*EulerGamma*v*Log[Pi] - 36*v^2*Log[Pi] + 216*EulerGamma*v^2*
         Log[Pi] - 162*EulerGamma^2*v^2*Log[Pi] - 21*Pi^2*v^2*Log[Pi] + 
        972*EulerGamma*Log[2]*Log[Pi] - 792*v*Log[2]*Log[Pi] - 
        648*v^2*Log[2]*Log[Pi] + 972*EulerGamma*v^2*Log[2]*Log[Pi] - 
        1422*Log[2]^2*Log[Pi] - 1422*v^2*Log[2]^2*Log[Pi] + 
        162*EulerGamma*Log[Pi]^2 - 108*v*Log[Pi]^2 - 108*v^2*Log[Pi]^2 + 
        162*EulerGamma*v^2*Log[Pi]^2 - 486*Log[2]*Log[Pi]^2 - 
        486*v^2*Log[2]*Log[Pi]^2 - 54*Log[Pi]^3 - 54*v^2*Log[Pi]^3 - 
        60*Zeta[3] - 60*v^2*Zeta[3]))/(393216*Pi^5) + 
     ((-1 + v)*(1 + v)*(528*Pi^2 - 216*EulerGamma^2*Pi^2 + 4*Pi^4 + 12960*v - 
        10800*EulerGamma*v + 3888*EulerGamma^2*v - 648*EulerGamma^3*v - 
        1800*Pi^2*v + 900*EulerGamma*Pi^2*v - 48*Pi^2*v^2 + 
        288*EulerGamma*Pi^2*v^2 - 216*EulerGamma^2*Pi^2*v^2 + 4*Pi^4*v^2 + 
        4320*Log[2] - 2376*EulerGamma*Log[2] + 324*EulerGamma^3*Log[2] + 
        990*EulerGamma*Pi^2*Log[2] + 18000*v*Log[2] - 12960*EulerGamma*v*
         Log[2] + 3240*EulerGamma^2*v*Log[2] - 2076*Pi^2*v*Log[2] + 
        720*v^2*Log[2] + 216*EulerGamma*v^2*Log[2] - 648*EulerGamma^2*v^2*
         Log[2] + 324*EulerGamma^3*v^2*Log[2] - 660*Pi^2*v^2*Log[2] + 
        990*EulerGamma*Pi^2*v^2*Log[2] + 5940*Log[2]^2 - 
        2430*EulerGamma^2*Log[2]^2 - 1131*Pi^2*Log[2]^2 + 8208*v*Log[2]^2 - 
        4104*EulerGamma*v*Log[2]^2 - 540*v^2*Log[2]^2 + 
        3240*EulerGamma*v^2*Log[2]^2 - 2430*EulerGamma^2*v^2*Log[2]^2 - 
        1131*Pi^2*v^2*Log[2]^2 + 6084*EulerGamma*Log[2]^3 + 120*v*Log[2]^3 - 
        4056*v^2*Log[2]^3 + 6084*EulerGamma*v^2*Log[2]^3 - 5085*Log[2]^4 - 
        5085*v^2*Log[2]^4 + 432*EulerGamma*Pi^2*Log[Pi] + 10800*v*Log[Pi] - 
        7776*EulerGamma*v*Log[Pi] + 1944*EulerGamma^2*v*Log[Pi] - 
        900*Pi^2*v*Log[Pi] - 288*Pi^2*v^2*Log[Pi] + 432*EulerGamma*Pi^2*v^2*
         Log[Pi] + 2376*Log[2]*Log[Pi] - 972*EulerGamma^2*Log[2]*Log[Pi] - 
        990*Pi^2*Log[2]*Log[Pi] + 12960*v*Log[2]*Log[Pi] - 
        6480*EulerGamma*v*Log[2]*Log[Pi] - 216*v^2*Log[2]*Log[Pi] + 
        1296*EulerGamma*v^2*Log[2]*Log[Pi] - 972*EulerGamma^2*v^2*Log[2]*
         Log[Pi] - 990*Pi^2*v^2*Log[2]*Log[Pi] + 4860*EulerGamma*Log[2]^2*
         Log[Pi] + 4104*v*Log[2]^2*Log[Pi] - 3240*v^2*Log[2]^2*Log[Pi] + 
        4860*EulerGamma*v^2*Log[2]^2*Log[Pi] - 6084*Log[2]^3*Log[Pi] - 
        6084*v^2*Log[2]^3*Log[Pi] - 216*Pi^2*Log[Pi]^2 + 3888*v*Log[Pi]^2 - 
        1944*EulerGamma*v*Log[Pi]^2 - 216*Pi^2*v^2*Log[Pi]^2 + 
        972*EulerGamma*Log[2]*Log[Pi]^2 + 3240*v*Log[2]*Log[Pi]^2 - 
        648*v^2*Log[2]*Log[Pi]^2 + 972*EulerGamma*v^2*Log[2]*Log[Pi]^2 - 
        2430*Log[2]^2*Log[Pi]^2 - 2430*v^2*Log[2]^2*Log[Pi]^2 + 
        648*v*Log[Pi]^3 - 324*Log[2]*Log[Pi]^3 - 324*v^2*Log[2]*Log[Pi]^3 + 
        1728*EulerGamma*Zeta[3] - 3888*v*Zeta[3] - 1152*v^2*Zeta[3] + 
        1728*EulerGamma*v^2*Zeta[3] - 3816*Log[2]*Zeta[3] - 
        3816*v^2*Log[2]*Zeta[3] - 1728*Log[Pi]*Zeta[3] - 
        1728*v^2*Log[Pi]*Zeta[3]))/(2359296*Pi^5)), 
  (-3*v*(-3 + v^2)*GoncharovPolyLog[{1}, 1 - v])/(4096*Pi^5) - 
   ((-1 + v)*(1 + v)*(1 + 3*v^2)*GoncharovPolyLog[{0, 0}, 1 - v])/
    (16384*Pi^5) - (3*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1}, 
      1 - v])/(8192*Pi^5) + ((-1 + v)*(1 + v)*(7 + 5*v^2)*
     GoncharovPolyLog[{0, 2}, 1 - v])/(16384*Pi^5) - 
   ((-1 + v)*(1 + v)*(7 + 5*v^2)*GoncharovPolyLog[{2, 0}, 1 - v])/
    (16384*Pi^5) + (3*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1}, 
      1 - v])/(8192*Pi^5) + ((-1 + v)*(1 + v)*(1 + 3*v^2)*
     GoncharovPolyLog[{2, 2}, 1 - v])/(16384*Pi^5) + 
   (((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2}, 1 - v])/(16384*Pi^5) - 
     (6*v - 2*v^3 - 3*Log[2] + 2*v^2*Log[2] + v^4*Log[2])/(16384*Pi^5))/
    epsilon - ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*
     (-13 + 9*EulerGamma - 19*v + 9*EulerGamma*v - 9*v^2 + 3*EulerGamma*v^2 - 
      7*v^3 + 3*EulerGamma*v^3 - 19*Log[2] - 19*v*Log[2] - 9*v^2*Log[2] - 
      9*v^3*Log[2] - 9*Log[Pi] - 9*v*Log[Pi] - 3*v^2*Log[Pi] - 
      3*v^3*Log[Pi]))/(16384*Pi^5) + ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*
     (13 - 9*EulerGamma - 19*v + 9*EulerGamma*v + 9*v^2 - 3*EulerGamma*v^2 - 
      7*v^3 + 3*EulerGamma*v^3 + 11*Log[2] - 11*v*Log[2] + v^2*Log[2] - 
      v^3*Log[2] + 9*Log[Pi] - 9*v*Log[Pi] + 3*v^2*Log[Pi] - 3*v^3*Log[Pi]))/
    (16384*Pi^5) - (-20*Pi^2 + 372*v - 108*EulerGamma*v + 16*Pi^2*v^2 - 
     132*v^3 + 36*EulerGamma*v^3 + 4*Pi^2*v^4 - 78*Log[2] + 
     54*EulerGamma*Log[2] + 180*v*Log[2] + 60*v^2*Log[2] - 
     36*EulerGamma*v^2*Log[2] - 60*v^3*Log[2] + 42*v^4*Log[2] - 
     18*EulerGamma*v^4*Log[2] - 111*Log[2]^2 + 66*v^2*Log[2]^2 + 
     45*v^4*Log[2]^2 + 108*v*Log[Pi] - 36*v^3*Log[Pi] - 54*Log[2]*Log[Pi] + 
     36*v^2*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi])/(98304*Pi^5) + 
   epsilon*(-(v*(-9 - 8*v + 3*v^2 + 4*v^3)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (4096*Pi^5) + (9*v*(-3 + v^2)*GoncharovPolyLog[{1, 1}, 1 - v])/
      (2048*Pi^5) + (v*(9 - 8*v - 3*v^2 + 4*v^3)*GoncharovPolyLog[{1, 2}, 
        1 - v])/(4096*Pi^5) + ((-1 + v)*(1 + v)*(-3 + 7*v^2)*
       GoncharovPolyLog[{0, 0, 0}, 1 - v])/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(1 + 3*v^2)*GoncharovPolyLog[{0, 0, 1}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(-1 + 13*v^2)*GoncharovPolyLog[
        {0, 0, 2}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(25 + 3*v^2)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/
      (8192*Pi^5) + (9*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 1}, 
        1 - v])/(4096*Pi^5) - ((-1 + v)*(1 + v)*(-7 + 3*v^2)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(41 + 27*v^2)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/
      (16384*Pi^5) - (3*(-1 + v)*(1 + v)*(7 + 5*v^2)*
       GoncharovPolyLog[{0, 2, 1}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(27 + 17*v^2)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/
      (16384*Pi^5) + ((-1 + v)*(1 + v)*(27 + 17*v^2)*
       GoncharovPolyLog[{2, 0, 0}, 1 - v])/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(7 + 5*v^2)*GoncharovPolyLog[{2, 0, 1}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(41 + 27*v^2)*GoncharovPolyLog[
        {2, 0, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(-7 + 3*v^2)*GoncharovPolyLog[{2, 1, 0}, 1 - v])/
      (8192*Pi^5) - (9*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2, 1, 1}, 
        1 - v])/(4096*Pi^5) + ((-1 + v)*(1 + v)*(25 + 3*v^2)*
       GoncharovPolyLog[{2, 1, 2}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(-1 + 13*v^2)*GoncharovPolyLog[{2, 2, 0}, 1 - v])/
      (16384*Pi^5) - (3*(-1 + v)*(1 + v)*(1 + 3*v^2)*
       GoncharovPolyLog[{2, 2, 1}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(-3 + 7*v^2)*GoncharovPolyLog[{2, 2, 2}, 1 - v])/
      (16384*Pi^5) + (v*GoncharovPolyLog[{1}, 1 - v]*(93 - 27*EulerGamma - 
        33*v^2 + 9*EulerGamma*v^2 + 45*Log[2] - 8*v*Log[2] - 15*v^2*Log[2] + 
        4*v^3*Log[2] + 27*Log[Pi] - 9*v^2*Log[Pi]))/(4096*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*(-17 + 21*EulerGamma - 59*v + 
        21*EulerGamma*v - 41*v^2 + 15*EulerGamma*v^2 - 27*v^3 + 
        15*EulerGamma*v^3 - Log[2] - v*Log[2] - 3*v^2*Log[2] - 3*v^3*Log[2] - 
        21*Log[Pi] - 21*v*Log[Pi] - 15*v^2*Log[Pi] - 15*v^3*Log[Pi]))/
      (16384*Pi^5) + ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*
       (17 - 21*EulerGamma - 59*v + 21*EulerGamma*v + 41*v^2 - 
        15*EulerGamma*v^2 - 27*v^3 + 15*EulerGamma*v^3 + 69*Log[2] - 
        69*v*Log[2] + 47*v^2*Log[2] - 47*v^3*Log[2] + 21*Log[Pi] - 
        21*v*Log[Pi] + 15*v^2*Log[Pi] - 15*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(-39 + 27*EulerGamma - 57*v + 
        27*EulerGamma*v - 27*v^2 + 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 - 29*Log[2] - 29*v*Log[2] - 15*v^2*Log[2] - 
        15*v^3*Log[2] - 27*Log[Pi] - 27*v*Log[Pi] - 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(9 + 3*EulerGamma - 21*v + 
        3*EulerGamma*v - 23*v^2 + 9*EulerGamma*v^2 - 13*v^3 + 
        9*EulerGamma*v^3 - 3*Log[2] - 3*v*Log[2] - 25*v^2*Log[2] - 
        25*v^3*Log[2] - 3*Log[Pi] - 3*v*Log[Pi] - 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(39 - 27*EulerGamma - 57*v + 
        27*EulerGamma*v + 27*v^2 - 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 + 61*Log[2] - 61*v*Log[2] + 15*v^2*Log[2] - 
        15*v^3*Log[2] + 27*Log[Pi] - 27*v*Log[Pi] + 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(-9 - 3*EulerGamma - 21*v + 
        3*EulerGamma*v + 23*v^2 - 9*EulerGamma*v^2 - 13*v^3 + 
        9*EulerGamma*v^3 + 7*Log[2] - 7*v*Log[2] + 5*v^2*Log[2] - 
        5*v^3*Log[2] + 3*Log[Pi] - 3*v*Log[Pi] + 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(16384*Pi^5) + ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*
       (228 - 468*EulerGamma + 162*EulerGamma^2 - 107*Pi^2 - 972*v + 
        684*EulerGamma*v - 162*EulerGamma^2*v + 107*Pi^2*v + 660*v^2 - 
        324*EulerGamma*v^2 + 54*EulerGamma^2*v^2 - 57*Pi^2*v^2 - 396*v^3 + 
        252*EulerGamma*v^3 - 54*EulerGamma^2*v^3 + 57*Pi^2*v^3 + 732*Log[2] - 
        396*EulerGamma*Log[2] - 660*v*Log[2] + 396*EulerGamma*v*Log[2] + 
        156*v^2*Log[2] - 36*EulerGamma*v^2*Log[2] - 180*v^3*Log[2] + 
        36*EulerGamma*v^3*Log[2] - 18*Log[2]^2 + 18*v*Log[2]^2 - 
        246*v^2*Log[2]^2 + 246*v^3*Log[2]^2 + 468*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 684*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] + 
        324*v^2*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] - 252*v^3*Log[Pi] + 
        108*EulerGamma*v^3*Log[Pi] + 396*Log[2]*Log[Pi] - 
        396*v*Log[2]*Log[Pi] + 36*v^2*Log[2]*Log[Pi] - 
        36*v^3*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 162*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 - 54*v^3*Log[Pi]^2))/(196608*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(228 - 468*EulerGamma + 
        162*EulerGamma^2 - 43*Pi^2 + 972*v - 684*EulerGamma*v + 
        162*EulerGamma^2*v - 43*Pi^2*v + 660*v^2 - 324*EulerGamma*v^2 + 
        54*EulerGamma^2*v^2 + 7*Pi^2*v^2 + 396*v^3 - 252*EulerGamma*v^3 + 
        54*EulerGamma^2*v^3 + 7*Pi^2*v^3 + 828*Log[2] - 
        684*EulerGamma*Log[2] + 1620*v*Log[2] - 684*EulerGamma*v*Log[2] + 
        924*v^2*Log[2] - 324*EulerGamma*v^2*Log[2] + 660*v^3*Log[2] - 
        324*EulerGamma*v^3*Log[2] + 702*Log[2]^2 + 702*v*Log[2]^2 + 
        474*v^2*Log[2]^2 + 474*v^3*Log[2]^2 + 468*Log[Pi] - 
        324*EulerGamma*Log[Pi] + 684*v*Log[Pi] - 324*EulerGamma*v*Log[Pi] + 
        324*v^2*Log[Pi] - 108*EulerGamma*v^2*Log[Pi] + 252*v^3*Log[Pi] - 
        108*EulerGamma*v^3*Log[Pi] + 684*Log[2]*Log[Pi] + 
        684*v*Log[2]*Log[Pi] + 324*v^2*Log[2]*Log[Pi] + 
        324*v^3*Log[2]*Log[Pi] + 162*Log[Pi]^2 + 162*v*Log[Pi]^2 + 
        54*v^2*Log[Pi]^2 + 54*v^3*Log[Pi]^2))/(196608*Pi^5) + 
     (200*Pi^2 - 120*EulerGamma*Pi^2 - 4920*v + 2232*EulerGamma*v - 
       324*EulerGamma^2*v + 150*Pi^2*v - 144*Pi^2*v^2 + 
       96*EulerGamma*Pi^2*v^2 + 1848*v^3 - 792*EulerGamma*v^3 + 
       108*EulerGamma^2*v^3 - 50*Pi^2*v^3 - 72*Pi^2*v^4 + 
       24*EulerGamma*Pi^2*v^4 + 228*Log[2] - 468*EulerGamma*Log[2] + 
       162*EulerGamma^2*Log[2] + 197*Pi^2*Log[2] - 3720*v*Log[2] + 
       1080*EulerGamma*v*Log[2] - 312*v^2*Log[2] + 360*EulerGamma*v^2*
        Log[2] - 108*EulerGamma^2*v^2*Log[2] - 142*Pi^2*v^2*Log[2] + 
       1320*v^3*Log[2] - 360*EulerGamma*v^3*Log[2] - 396*v^4*Log[2] + 
       252*EulerGamma*v^4*Log[2] - 54*EulerGamma^2*v^4*Log[2] - 
       55*Pi^2*v^4*Log[2] + 882*Log[2]^2 - 666*EulerGamma*Log[2]^2 - 
       684*v*Log[2]^2 - 708*v^2*Log[2]^2 + 396*EulerGamma*v^2*Log[2]^2 + 
       228*v^3*Log[2]^2 - 582*v^4*Log[2]^2 + 270*EulerGamma*v^4*Log[2]^2 + 
       678*Log[2]^3 - 340*v^2*Log[2]^3 - 338*v^4*Log[2]^3 + 
       120*Pi^2*Log[Pi] - 2232*v*Log[Pi] + 648*EulerGamma*v*Log[Pi] - 
       96*Pi^2*v^2*Log[Pi] + 792*v^3*Log[Pi] - 216*EulerGamma*v^3*Log[Pi] - 
       24*Pi^2*v^4*Log[Pi] + 468*Log[2]*Log[Pi] - 324*EulerGamma*Log[2]*
        Log[Pi] - 1080*v*Log[2]*Log[Pi] - 360*v^2*Log[2]*Log[Pi] + 
       216*EulerGamma*v^2*Log[2]*Log[Pi] + 360*v^3*Log[2]*Log[Pi] - 
       252*v^4*Log[2]*Log[Pi] + 108*EulerGamma*v^4*Log[2]*Log[Pi] + 
       666*Log[2]^2*Log[Pi] - 396*v^2*Log[2]^2*Log[Pi] - 
       270*v^4*Log[2]^2*Log[Pi] - 324*v*Log[Pi]^2 + 108*v^3*Log[Pi]^2 + 
       162*Log[2]*Log[Pi]^2 - 108*v^2*Log[2]*Log[Pi]^2 - 
       54*v^4*Log[2]*Log[Pi]^2 + 480*Zeta[3] - 384*v^2*Zeta[3] - 
       96*v^4*Zeta[3])/(196608*Pi^5)) + 
   epsilon^2*(-(v*(45 - 8*v - 15*v^2 + 4*v^3)*GoncharovPolyLog[{1, 0, 0}, 
         1 - v])/(4096*Pi^5) + (3*v*(-9 - 8*v + 3*v^2 + 4*v^3)*
       GoncharovPolyLog[{1, 0, 1}, 1 - v])/(2048*Pi^5) - 
     (v*(-63 - 8*v + 21*v^2 + 4*v^3)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/
      (4096*Pi^5) + (v*(-27 - 32*v + 9*v^2 + 16*v^3)*
       GoncharovPolyLog[{1, 1, 0}, 1 - v])/(2048*Pi^5) - 
     (27*v*(-3 + v^2)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/(1024*Pi^5) - 
     (v*(27 - 32*v - 9*v^2 + 16*v^3)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/
      (2048*Pi^5) + (v*(63 - 8*v - 21*v^2 + 4*v^3)*GoncharovPolyLog[
        {1, 2, 0}, 1 - v])/(4096*Pi^5) - (3*v*(9 - 8*v - 3*v^2 + 4*v^3)*
       GoncharovPolyLog[{1, 2, 1}, 1 - v])/(2048*Pi^5) + 
     (v*(-45 - 8*v + 15*v^2 + 4*v^3)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/
      (4096*Pi^5) - ((-1 + v)*(1 + v)*(-11 + 15*v^2)*
       GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(-3 + 7*v^2)*GoncharovPolyLog[{0, 0, 0, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(-17 + 29*v^2)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(35 + 9*v^2)*GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/
      (8192*Pi^5) - (9*(-1 + v)*(1 + v)*(1 + 3*v^2)*GoncharovPolyLog[
        {0, 0, 1, 1}, 1 - v])/(4096*Pi^5) + 
     ((-1 + v)*(1 + v)*(-29 + 9*v^2)*GoncharovPolyLog[{0, 0, 1, 2}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(-3 + 71*v^2)*GoncharovPolyLog[
        {0, 0, 2, 0}, 1 - v])/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(-1 + 13*v^2)*GoncharovPolyLog[{0, 0, 2, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(-1 + 45*v^2)*GoncharovPolyLog[
        {0, 0, 2, 2}, 1 - v])/(16384*Pi^5) + 
     ((-1 + v)*(1 + v)*(29 + 15*v^2)*GoncharovPolyLog[{0, 1, 0, 0}, 1 - v])/
      (8192*Pi^5) + (3*(-1 + v)*(1 + v)*(25 + 3*v^2)*
       GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/(4096*Pi^5) - 
     ((-1 + v)*(1 + v)*(79 + 21*v^2)*GoncharovPolyLog[{0, 1, 0, 2}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(91 + 9*v^2)*GoncharovPolyLog[
        {0, 1, 1, 0}, 1 - v])/(4096*Pi^5) - 
     (27*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0, 1, 1, 1}, 1 - v])/
      (2048*Pi^5) + ((-1 + v)*(1 + v)*(-37 + 9*v^2)*GoncharovPolyLog[
        {0, 1, 1, 2}, 1 - v])/(4096*Pi^5) - 
     ((-1 + v)*(1 + v)*(47 + 21*v^2)*GoncharovPolyLog[{0, 1, 2, 0}, 1 - v])/
      (8192*Pi^5) + (3*(-1 + v)*(1 + v)*(-7 + 3*v^2)*
       GoncharovPolyLog[{0, 1, 2, 1}, 1 - v])/(4096*Pi^5) + 
     ((-1 + v)*(1 + v)*(61 + 15*v^2)*GoncharovPolyLog[{0, 1, 2, 2}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(137 + 91*v^2)*
       GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/(16384*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(41 + 27*v^2)*GoncharovPolyLog[{0, 2, 0, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(219 + 145*v^2)*
       GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(-11 + 15*v^2)*GoncharovPolyLog[{0, 2, 1, 0}, 1 - v])/
      (8192*Pi^5) + (9*(-1 + v)*(1 + v)*(7 + 5*v^2)*GoncharovPolyLog[
        {0, 2, 1, 1}, 1 - v])/(4096*Pi^5) - 
     ((-1 + v)*(1 + v)*(53 + 15*v^2)*GoncharovPolyLog[{0, 2, 1, 2}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(121 + 75*v^2)*
       GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/(16384*Pi^5) + 
     (3*(-1 + v)*(1 + v)*(27 + 17*v^2)*GoncharovPolyLog[{0, 2, 2, 1}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(67 + 41*v^2)*GoncharovPolyLog[
        {0, 2, 2, 2}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(67 + 41*v^2)*GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/
      (16384*Pi^5) - (3*(-1 + v)*(1 + v)*(27 + 17*v^2)*
       GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(121 + 75*v^2)*GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/
      (16384*Pi^5) + ((-1 + v)*(1 + v)*(53 + 15*v^2)*
       GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/(8192*Pi^5) - 
     (9*(-1 + v)*(1 + v)*(7 + 5*v^2)*GoncharovPolyLog[{2, 0, 1, 1}, 1 - v])/
      (4096*Pi^5) + ((-1 + v)*(1 + v)*(-11 + 15*v^2)*
       GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(219 + 145*v^2)*GoncharovPolyLog[{2, 0, 2, 0}, 1 - v])/
      (16384*Pi^5) + (3*(-1 + v)*(1 + v)*(41 + 27*v^2)*
       GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(137 + 91*v^2)*GoncharovPolyLog[{2, 0, 2, 2}, 1 - v])/
      (16384*Pi^5) - ((-1 + v)*(1 + v)*(61 + 15*v^2)*
       GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/(8192*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(-7 + 3*v^2)*GoncharovPolyLog[{2, 1, 0, 1}, 1 - v])/
      (4096*Pi^5) + ((-1 + v)*(1 + v)*(47 + 21*v^2)*GoncharovPolyLog[
        {2, 1, 0, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(-37 + 9*v^2)*GoncharovPolyLog[{2, 1, 1, 0}, 1 - v])/
      (4096*Pi^5) + (27*(-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[
        {2, 1, 1, 1}, 1 - v])/(2048*Pi^5) - 
     ((-1 + v)*(1 + v)*(91 + 9*v^2)*GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/
      (4096*Pi^5) + ((-1 + v)*(1 + v)*(79 + 21*v^2)*GoncharovPolyLog[
        {2, 1, 2, 0}, 1 - v])/(8192*Pi^5) - 
     (3*(-1 + v)*(1 + v)*(25 + 3*v^2)*GoncharovPolyLog[{2, 1, 2, 1}, 1 - v])/
      (4096*Pi^5) - ((-1 + v)*(1 + v)*(29 + 15*v^2)*GoncharovPolyLog[
        {2, 1, 2, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(-1 + 45*v^2)*GoncharovPolyLog[{2, 2, 0, 0}, 1 - v])/
      (16384*Pi^5) - (3*(-1 + v)*(1 + v)*(-1 + 13*v^2)*
       GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(-3 + 71*v^2)*GoncharovPolyLog[{2, 2, 0, 2}, 1 - v])/
      (16384*Pi^5) - ((-1 + v)*(1 + v)*(-29 + 9*v^2)*
       GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/(8192*Pi^5) + 
     (9*(-1 + v)*(1 + v)*(1 + 3*v^2)*GoncharovPolyLog[{2, 2, 1, 1}, 1 - v])/
      (4096*Pi^5) - ((-1 + v)*(1 + v)*(35 + 9*v^2)*GoncharovPolyLog[
        {2, 2, 1, 2}, 1 - v])/(8192*Pi^5) - 
     ((-1 + v)*(1 + v)*(-17 + 29*v^2)*GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/
      (16384*Pi^5) + (3*(-1 + v)*(1 + v)*(-3 + 7*v^2)*
       GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/(8192*Pi^5) + 
     ((-1 + v)*(1 + v)*(-11 + 15*v^2)*GoncharovPolyLog[{2, 2, 2, 2}, 1 - v])/
      (16384*Pi^5) - (v*GoncharovPolyLog[{1, 1}, 1 - v]*
       (279 - 81*EulerGamma - 99*v^2 + 27*EulerGamma*v^2 + 135*Log[2] - 
        32*v*Log[2] - 45*v^2*Log[2] + 16*v^3*Log[2] + 81*Log[Pi] - 
        27*v^2*Log[Pi]))/(2048*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*(-111 + 123*EulerGamma - 
        333*v + 123*EulerGamma*v - 223*v^2 + 81*EulerGamma*v^2 - 149*v^3 + 
        81*EulerGamma*v^3 - 383*Log[2] - 383*v*Log[2] - 253*v^2*Log[2] - 
        253*v^3*Log[2] - 123*Log[Pi] - 123*v*Log[Pi] - 81*v^2*Log[Pi] - 
        81*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*(111 - 123*EulerGamma - 
        333*v + 123*EulerGamma*v + 223*v^2 - 81*EulerGamma*v^2 - 149*v^3 + 
        81*EulerGamma*v^3 + 27*Log[2] - 27*v*Log[2] + 17*v^2*Log[2] - 
        17*v^3*Log[2] + 123*Log[Pi] - 123*v*Log[Pi] + 81*v^2*Log[Pi] - 
        81*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*(-77 + 81*EulerGamma - 
        215*v + 81*EulerGamma*v - 141*v^2 + 51*EulerGamma*v^2 - 95*v^3 + 
        51*EulerGamma*v^3 - 41*Log[2] - 41*v*Log[2] - 27*v^2*Log[2] - 
        27*v^3*Log[2] - 81*Log[Pi] - 81*v*Log[Pi] - 51*v^2*Log[Pi] - 
        51*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*(77 - 81*EulerGamma - 
        215*v + 81*EulerGamma*v + 141*v^2 - 51*EulerGamma*v^2 - 95*v^3 + 
        51*EulerGamma*v^3 + 229*Log[2] - 229*v*Log[2] + 143*v^2*Log[2] - 
        143*v^3*Log[2] + 81*Log[Pi] - 81*v*Log[Pi] + 51*v^2*Log[Pi] - 
        51*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*(-51 + 63*EulerGamma - 
        177*v + 63*EulerGamma*v - 123*v^2 + 45*EulerGamma*v^2 - 81*v^3 + 
        45*EulerGamma*v^3 - 137*Log[2] - 137*v*Log[2] - 75*v^2*Log[2] - 
        75*v^3*Log[2] - 63*Log[Pi] - 63*v*Log[Pi] - 45*v^2*Log[Pi] - 
        45*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*(51 - 63*EulerGamma - 
        177*v + 63*EulerGamma*v + 123*v^2 - 45*EulerGamma*v^2 - 81*v^3 + 
        45*EulerGamma*v^3 + 73*Log[2] - 73*v*Log[2] + 75*v^2*Log[2] - 
        75*v^3*Log[2] + 63*Log[Pi] - 63*v*Log[Pi] + 45*v^2*Log[Pi] - 
        45*v^3*Log[Pi]))/(8192*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*(71 - 3*EulerGamma - 67*v - 
        3*EulerGamma*v - 97*v^2 + 39*EulerGamma*v^2 - 51*v^3 + 
        39*EulerGamma*v^3 + 3*Log[2] + 3*v*Log[2] - 7*v^2*Log[2] - 
        7*v^3*Log[2] + 3*Log[Pi] + 3*v*Log[Pi] - 39*v^2*Log[Pi] - 
        39*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*(-71 + 3*EulerGamma - 67*v - 
        3*EulerGamma*v + 97*v^2 - 39*EulerGamma*v^2 - 51*v^3 + 
        39*EulerGamma*v^3 - 7*Log[2] + 7*v*Log[2] + 123*v^2*Log[2] - 
        123*v^3*Log[2] - 3*Log[Pi] + 3*v*Log[Pi] + 39*v^2*Log[Pi] - 
        39*v^3*Log[Pi]))/(16384*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*(-117 + 81*EulerGamma - 
        171*v + 81*EulerGamma*v - 81*v^2 + 27*EulerGamma*v^2 - 63*v^3 + 
        27*EulerGamma*v^3 - 71*Log[2] - 71*v*Log[2] - 45*v^2*Log[2] - 
        45*v^3*Log[2] - 81*Log[Pi] - 81*v*Log[Pi] - 27*v^2*Log[Pi] - 
        27*v^3*Log[Pi]))/(4096*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*(27 + 9*EulerGamma - 63*v + 
        9*EulerGamma*v - 69*v^2 + 27*EulerGamma*v^2 - 39*v^3 + 
        27*EulerGamma*v^3 + 17*Log[2] + 17*v*Log[2] - 45*v^2*Log[2] - 
        45*v^3*Log[2] - 9*Log[Pi] - 9*v*Log[Pi] - 27*v^2*Log[Pi] - 
        27*v^3*Log[Pi]))/(8192*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*(117 - 81*EulerGamma - 
        171*v + 81*EulerGamma*v + 81*v^2 - 27*EulerGamma*v^2 - 63*v^3 + 
        27*EulerGamma*v^3 + 199*Log[2] - 199*v*Log[2] + 45*v^2*Log[2] - 
        45*v^3*Log[2] + 81*Log[Pi] - 81*v*Log[Pi] + 27*v^2*Log[Pi] - 
        27*v^3*Log[Pi]))/(4096*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*(-27 - 9*EulerGamma - 63*v + 
        9*EulerGamma*v + 69*v^2 - 27*EulerGamma*v^2 - 39*v^3 + 
        27*EulerGamma*v^3 + 47*Log[2] - 47*v*Log[2] + 45*v^2*Log[2] - 
        45*v^3*Log[2] + 9*Log[Pi] - 9*v*Log[Pi] + 27*v^2*Log[Pi] - 
        27*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*(53 - 9*EulerGamma - 25*v - 
        9*EulerGamma*v - 51*v^2 + 21*EulerGamma*v^2 - 25*v^3 + 
        21*EulerGamma*v^3 + 29*Log[2] + 29*v*Log[2] - 57*v^2*Log[2] - 
        57*v^3*Log[2] + 9*Log[Pi] + 9*v*Log[Pi] - 21*v^2*Log[Pi] - 
        21*v^3*Log[Pi]))/(16384*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*(-53 + 9*EulerGamma - 25*v - 
        9*EulerGamma*v + 51*v^2 - 21*EulerGamma*v^2 - 25*v^3 + 
        21*EulerGamma*v^3 - Log[2] + v*Log[2] + 13*v^2*Log[2] - 
        13*v^3*Log[2] - 9*Log[Pi] + 9*v*Log[Pi] + 21*v^2*Log[Pi] - 
        21*v^3*Log[Pi]))/(16384*Pi^5) + (v*GoncharovPolyLog[{1, 0}, 1 - v]*
       (93 - 27*EulerGamma + 80*v - 24*EulerGamma*v - 33*v^2 + 
        9*EulerGamma*v^2 - 40*v^3 + 12*EulerGamma*v^3 + 99*Log[2] + 
        40*v*Log[2] - 33*v^2*Log[2] - 20*v^3*Log[2] + 27*Log[Pi] + 
        24*v*Log[Pi] - 9*v^2*Log[Pi] - 12*v^3*Log[Pi]))/(4096*Pi^5) - 
     (v*GoncharovPolyLog[{1, 2}, 1 - v]*(-93 + 27*EulerGamma + 80*v - 
        24*EulerGamma*v + 33*v^2 - 9*EulerGamma*v^2 - 40*v^3 + 
        12*EulerGamma*v^3 + 9*Log[2] + 40*v*Log[2] - 3*v^2*Log[2] - 
        20*v^3*Log[2] - 27*Log[Pi] + 24*v*Log[Pi] + 9*v^2*Log[Pi] - 
        12*v^3*Log[Pi]))/(4096*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*(-135 + 75*EulerGamma - 
        153*v + 75*EulerGamma*v - 27*v^2 + 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 - 179*Log[2] - 179*v*Log[2] - 33*v^2*Log[2] - 
        33*v^3*Log[2] - 75*Log[Pi] - 75*v*Log[Pi] - 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*(57 - 21*EulerGamma + 
        39*v - 21*EulerGamma*v - 27*v^2 + 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 + 89*Log[2] + 89*v*Log[2] + 3*v^2*Log[2] + 
        3*v^3*Log[2] + 21*Log[Pi] + 21*v*Log[Pi] - 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*(135 - 75*EulerGamma - 
        153*v + 75*EulerGamma*v + 27*v^2 - 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 + 71*Log[2] - 71*v*Log[2] - 3*v^2*Log[2] + 
        3*v^3*Log[2] + 75*Log[Pi] - 75*v*Log[Pi] + 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*(-57 + 21*EulerGamma + 
        39*v - 21*EulerGamma*v + 27*v^2 - 9*EulerGamma*v^2 - 21*v^3 + 
        9*EulerGamma*v^3 + 19*Log[2] - 19*v*Log[2] + 33*v^2*Log[2] - 
        33*v^3*Log[2] - 21*Log[Pi] + 21*v*Log[Pi] + 9*v^2*Log[Pi] - 
        9*v^3*Log[Pi]))/(8192*Pi^5) + (v*GoncharovPolyLog[{1}, 1 - v]*
       (7380 - 3348*EulerGamma + 486*EulerGamma^2 - 225*Pi^2 - 128*Pi^2*v - 
        2772*v^2 + 1188*EulerGamma*v^2 - 162*EulerGamma^2*v^2 + 75*Pi^2*v^2 + 
        64*Pi^2*v^3 + 5580*Log[2] - 1620*EulerGamma*Log[2] - 960*v*Log[2] + 
        288*EulerGamma*v*Log[2] - 1980*v^2*Log[2] + 540*EulerGamma*v^2*
         Log[2] + 480*v^3*Log[2] - 144*EulerGamma*v^3*Log[2] + 
        1026*Log[2]^2 - 528*v*Log[2]^2 - 342*v^2*Log[2]^2 + 
        264*v^3*Log[2]^2 + 3348*Log[Pi] - 972*EulerGamma*Log[Pi] - 
        1188*v^2*Log[Pi] + 324*EulerGamma*v^2*Log[Pi] + 1620*Log[2]*Log[Pi] - 
        288*v*Log[2]*Log[Pi] - 540*v^2*Log[2]*Log[Pi] + 
        144*v^3*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 162*v^2*Log[Pi]^2))/
      (49152*Pi^5) - ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (1164 + 612*EulerGamma - 378*EulerGamma^2 + 447*Pi^2 - 4044*v + 
        2124*EulerGamma*v - 378*EulerGamma^2*v + 447*Pi^2*v - 2868*v^2 + 
        1476*EulerGamma*v^2 - 270*EulerGamma^2*v^2 + 301*Pi^2*v^2 - 
        1020*v^3 + 972*EulerGamma*v^3 - 270*EulerGamma^2*v^3 + 301*Pi^2*v^3 + 
        108*Log[2] + 36*EulerGamma*Log[2] - 252*v*Log[2] + 
        36*EulerGamma*v*Log[2] - 276*v^2*Log[2] + 108*EulerGamma*v^2*Log[2] - 
        156*v^3*Log[2] + 108*EulerGamma*v^3*Log[2] + 2262*Log[2]^2 + 
        2262*v*Log[2]^2 + 1410*v^2*Log[2]^2 + 1410*v^3*Log[2]^2 - 
        612*Log[Pi] + 756*EulerGamma*Log[Pi] - 2124*v*Log[Pi] + 
        756*EulerGamma*v*Log[Pi] - 1476*v^2*Log[Pi] + 540*EulerGamma*v^2*
         Log[Pi] - 972*v^3*Log[Pi] + 540*EulerGamma*v^3*Log[Pi] - 
        36*Log[2]*Log[Pi] - 36*v*Log[2]*Log[Pi] - 108*v^2*Log[2]*Log[Pi] - 
        108*v^3*Log[2]*Log[Pi] - 378*Log[Pi]^2 - 378*v*Log[Pi]^2 - 
        270*v^2*Log[Pi]^2 - 270*v^3*Log[Pi]^2))/(196608*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(-684 + 1404*EulerGamma - 
        486*EulerGamma^2 + 481*Pi^2 - 2916*v + 2052*EulerGamma*v - 
        486*EulerGamma^2*v + 481*Pi^2*v - 1980*v^2 + 972*EulerGamma*v^2 - 
        162*EulerGamma^2*v^2 + 75*Pi^2*v^2 - 1188*v^3 + 756*EulerGamma*v^3 - 
        162*EulerGamma^2*v^3 + 75*Pi^2*v^3 - 1188*Log[2] + 
        1044*EulerGamma*Log[2] - 2268*v*Log[2] + 1044*EulerGamma*v*Log[2] - 
        1620*v^2*Log[2] + 540*EulerGamma*v^2*Log[2] - 1260*v^3*Log[2] + 
        540*EulerGamma*v^3*Log[2] + 30*Log[2]^2 + 30*v*Log[2]^2 - 
        342*v^2*Log[2]^2 - 342*v^3*Log[2]^2 - 1404*Log[Pi] + 
        972*EulerGamma*Log[Pi] - 2052*v*Log[Pi] + 972*EulerGamma*v*Log[Pi] - 
        972*v^2*Log[Pi] + 324*EulerGamma*v^2*Log[Pi] - 756*v^3*Log[Pi] + 
        324*EulerGamma*v^3*Log[Pi] - 1044*Log[2]*Log[Pi] - 
        1044*v*Log[2]*Log[Pi] - 540*v^2*Log[2]*Log[Pi] - 
        540*v^3*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 486*v*Log[Pi]^2 - 
        162*v^2*Log[Pi]^2 - 162*v^3*Log[Pi]^2))/(98304*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(684 - 1404*EulerGamma + 
        486*EulerGamma^2 + 31*Pi^2 - 2916*v + 2052*EulerGamma*v - 
        486*EulerGamma^2*v - 31*Pi^2*v + 1980*v^2 - 972*EulerGamma*v^2 + 
        162*EulerGamma^2*v^2 - 75*Pi^2*v^2 - 1188*v^3 + 756*EulerGamma*v^3 - 
        162*EulerGamma^2*v^3 + 75*Pi^2*v^3 + 3492*Log[2] - 
        2196*EulerGamma*Log[2] - 4572*v*Log[2] + 2196*EulerGamma*v*Log[2] + 
        1620*v^2*Log[2] - 540*EulerGamma*v^2*Log[2] - 1260*v^3*Log[2] + 
        540*EulerGamma*v^3*Log[2] + 2082*Log[2]^2 - 2082*v*Log[2]^2 + 
        342*v^2*Log[2]^2 - 342*v^3*Log[2]^2 + 1404*Log[Pi] - 
        972*EulerGamma*Log[Pi] - 2052*v*Log[Pi] + 972*EulerGamma*v*Log[Pi] + 
        972*v^2*Log[Pi] - 324*EulerGamma*v^2*Log[Pi] - 756*v^3*Log[Pi] + 
        324*EulerGamma*v^3*Log[Pi] + 2196*Log[2]*Log[Pi] - 
        2196*v*Log[2]*Log[Pi] + 540*v^2*Log[2]*Log[Pi] - 
        540*v^3*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 486*v*Log[Pi]^2 + 
        162*v^2*Log[Pi]^2 - 162*v^3*Log[Pi]^2))/(98304*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(-1620 + 324*EulerGamma + 
        54*EulerGamma^2 - 9*Pi^2 - 2100*v + 756*EulerGamma*v - 
        54*EulerGamma^2*v + 9*Pi^2*v + 1548*v^2 - 828*EulerGamma*v^2 + 
        162*EulerGamma^2*v^2 - 155*Pi^2*v^2 - 228*v^3 + 468*EulerGamma*v^3 - 
        162*EulerGamma^2*v^3 + 155*Pi^2*v^3 + 204*Log[2] - 
        252*EulerGamma*Log[2] - 708*v*Log[2] + 252*EulerGamma*v*Log[2] + 
        492*v^2*Log[2] - 180*EulerGamma*v^2*Log[2] - 324*v^3*Log[2] + 
        180*EulerGamma*v^3*Log[2] + 294*Log[2]^2 - 294*v*Log[2]^2 - 
        558*v^2*Log[2]^2 + 558*v^3*Log[2]^2 - 324*Log[Pi] - 
        108*EulerGamma*Log[Pi] - 756*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] + 
        828*v^2*Log[Pi] - 324*EulerGamma*v^2*Log[Pi] - 468*v^3*Log[Pi] + 
        324*EulerGamma*v^3*Log[Pi] + 252*Log[2]*Log[Pi] - 
        252*v*Log[2]*Log[Pi] + 180*v^2*Log[2]*Log[Pi] - 
        180*v^3*Log[2]*Log[Pi] + 54*Log[Pi]^2 - 54*v*Log[Pi]^2 + 
        162*v^2*Log[Pi]^2 - 162*v^3*Log[Pi]^2))/(196608*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(-1620 + 324*EulerGamma + 
        54*EulerGamma^2 - 41*Pi^2 + 2100*v - 756*EulerGamma*v + 
        54*EulerGamma^2*v - 41*Pi^2*v + 1548*v^2 - 828*EulerGamma*v^2 + 
        162*EulerGamma^2*v^2 + 5*Pi^2*v^2 + 228*v^3 - 468*EulerGamma*v^3 + 
        162*EulerGamma^2*v^3 + 5*Pi^2*v^3 - 1284*Log[2] - 
        108*EulerGamma*Log[2] + 1812*v*Log[2] - 108*EulerGamma*v*Log[2] + 
        2268*v^2*Log[2] - 900*EulerGamma*v^2*Log[2] + 1236*v^3*Log[2] - 
        900*EulerGamma*v^3*Log[2] - 66*Log[2]^2 - 66*v*Log[2]^2 + 
        1242*v^2*Log[2]^2 + 1242*v^3*Log[2]^2 - 324*Log[Pi] - 
        108*EulerGamma*Log[Pi] + 756*v*Log[Pi] - 108*EulerGamma*v*Log[Pi] + 
        828*v^2*Log[Pi] - 324*EulerGamma*v^2*Log[Pi] + 468*v^3*Log[Pi] - 
        324*EulerGamma*v^3*Log[Pi] + 108*Log[2]*Log[Pi] + 
        108*v*Log[2]*Log[Pi] + 900*v^2*Log[2]*Log[Pi] + 
        900*v^3*Log[2]*Log[Pi] + 54*Log[Pi]^2 + 54*v*Log[Pi]^2 + 
        162*v^2*Log[Pi]^2 + 162*v^3*Log[Pi]^2))/(196608*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(1164 + 612*EulerGamma - 
        378*EulerGamma^2 - 97*Pi^2 + 4044*v - 2124*EulerGamma*v + 
        378*EulerGamma^2*v + 97*Pi^2*v - 2868*v^2 + 1476*EulerGamma*v^2 - 
        270*EulerGamma^2*v^2 - 51*Pi^2*v^2 + 1020*v^3 - 972*EulerGamma*v^3 + 
        270*EulerGamma^2*v^3 + 51*Pi^2*v^3 - 2148*Log[2] + 
        2484*EulerGamma*Log[2] + 6828*v*Log[2] - 2484*EulerGamma*v*Log[2] - 
        4644*v^2*Log[2] + 1692*EulerGamma*v^2*Log[2] + 3084*v^3*Log[2] - 
        1692*EulerGamma*v^3*Log[2] - 3858*Log[2]^2 + 3858*v*Log[2]^2 - 
        2550*v^2*Log[2]^2 + 2550*v^3*Log[2]^2 - 612*Log[Pi] + 
        756*EulerGamma*Log[Pi] + 2124*v*Log[Pi] - 756*EulerGamma*v*Log[Pi] - 
        1476*v^2*Log[Pi] + 540*EulerGamma*v^2*Log[Pi] + 972*v^3*Log[Pi] - 
        540*EulerGamma*v^3*Log[Pi] - 2484*Log[2]*Log[Pi] + 
        2484*v*Log[2]*Log[Pi] - 1692*v^2*Log[2]*Log[Pi] + 
        1692*v^3*Log[2]*Log[Pi] - 378*Log[Pi]^2 + 378*v*Log[Pi]^2 - 
        270*v^2*Log[Pi]^2 + 270*v^3*Log[Pi]^2))/(196608*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(1428 + 684*EulerGamma - 
        702*EulerGamma^2 + 162*EulerGamma^3 + 357*Pi^2 - 
        321*EulerGamma*Pi^2 + 3492*v - 2916*EulerGamma*v + 
        1026*EulerGamma^2*v - 162*EulerGamma^3*v - 795*Pi^2*v + 
        321*EulerGamma*Pi^2*v - 3420*v^2 + 1980*EulerGamma*v^2 - 
        486*EulerGamma^2*v^2 + 54*EulerGamma^3*v^2 + 481*Pi^2*v^2 - 
        171*EulerGamma*Pi^2*v^2 + 1572*v^3 - 1188*EulerGamma*v^3 + 
        378*EulerGamma^2*v^3 - 54*EulerGamma^3*v^3 - 335*Pi^2*v^3 + 
        171*EulerGamma*Pi^2*v^3 - 2532*Log[2] + 2196*EulerGamma*Log[2] - 
        594*EulerGamma^2*Log[2] + 739*Pi^2*Log[2] + 1788*v*Log[2] - 
        1980*EulerGamma*v*Log[2] + 594*EulerGamma^2*v*Log[2] - 
        739*Pi^2*v*Log[2] - 1092*v^2*Log[2] + 468*EulerGamma*v^2*Log[2] - 
        54*EulerGamma^2*v^2*Log[2] + 393*Pi^2*v^2*Log[2] + 1356*v^3*Log[2] - 
        540*EulerGamma*v^3*Log[2] + 54*EulerGamma^2*v^3*Log[2] - 
        393*Pi^2*v^3*Log[2] - 1122*Log[2]^2 - 54*EulerGamma*Log[2]^2 - 
        1434*v*Log[2]^2 + 54*EulerGamma*v*Log[2]^2 + 1854*v^2*Log[2]^2 - 
        738*EulerGamma*v^2*Log[2]^2 - 1002*v^3*Log[2]^2 + 
        738*EulerGamma*v^3*Log[2]^2 + 1322*Log[2]^3 - 1322*v*Log[2]^3 + 
        1342*v^2*Log[2]^3 - 1342*v^3*Log[2]^3 - 684*Log[Pi] + 
        1404*EulerGamma*Log[Pi] - 486*EulerGamma^2*Log[Pi] + 
        321*Pi^2*Log[Pi] + 2916*v*Log[Pi] - 2052*EulerGamma*v*Log[Pi] + 
        486*EulerGamma^2*v*Log[Pi] - 321*Pi^2*v*Log[Pi] - 1980*v^2*Log[Pi] + 
        972*EulerGamma*v^2*Log[Pi] - 162*EulerGamma^2*v^2*Log[Pi] + 
        171*Pi^2*v^2*Log[Pi] + 1188*v^3*Log[Pi] - 756*EulerGamma*v^3*
         Log[Pi] + 162*EulerGamma^2*v^3*Log[Pi] - 171*Pi^2*v^3*Log[Pi] - 
        2196*Log[2]*Log[Pi] + 1188*EulerGamma*Log[2]*Log[Pi] + 
        1980*v*Log[2]*Log[Pi] - 1188*EulerGamma*v*Log[2]*Log[Pi] - 
        468*v^2*Log[2]*Log[Pi] + 108*EulerGamma*v^2*Log[2]*Log[Pi] + 
        540*v^3*Log[2]*Log[Pi] - 108*EulerGamma*v^3*Log[2]*Log[Pi] + 
        54*Log[2]^2*Log[Pi] - 54*v*Log[2]^2*Log[Pi] + 738*v^2*Log[2]^2*
         Log[Pi] - 738*v^3*Log[2]^2*Log[Pi] - 702*Log[Pi]^2 + 
        486*EulerGamma*Log[Pi]^2 + 1026*v*Log[Pi]^2 - 486*EulerGamma*v*
         Log[Pi]^2 - 486*v^2*Log[Pi]^2 + 162*EulerGamma*v^2*Log[Pi]^2 + 
        378*v^3*Log[Pi]^2 - 162*EulerGamma*v^3*Log[Pi]^2 - 
        594*Log[2]*Log[Pi]^2 + 594*v*Log[2]*Log[Pi]^2 - 
        54*v^2*Log[2]*Log[Pi]^2 + 54*v^3*Log[2]*Log[Pi]^2 - 162*Log[Pi]^3 + 
        162*v*Log[Pi]^3 - 54*v^2*Log[Pi]^3 + 54*v^3*Log[Pi]^3 + 
        1356*Zeta[3] - 1356*v*Zeta[3] + 708*v^2*Zeta[3] - 708*v^3*Zeta[3]))/
      (196608*Pi^5) - ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (1428 + 684*EulerGamma - 702*EulerGamma^2 + 162*EulerGamma^3 + 
        293*Pi^2 - 129*EulerGamma*Pi^2 - 3492*v + 2916*EulerGamma*v - 
        1026*EulerGamma^2*v + 162*EulerGamma^3*v + 155*Pi^2*v - 
        129*EulerGamma*Pi^2*v - 3420*v^2 + 1980*EulerGamma*v^2 - 
        486*EulerGamma^2*v^2 + 54*EulerGamma^3*v^2 - 31*Pi^2*v^2 + 
        21*EulerGamma*Pi^2*v^2 - 1572*v^3 + 1188*EulerGamma*v^3 - 
        378*EulerGamma^2*v^3 + 54*EulerGamma^3*v^3 + 15*Pi^2*v^3 + 
        21*EulerGamma*Pi^2*v^3 + 252*Log[2] + 2484*EulerGamma*Log[2] - 
        1026*EulerGamma^2*Log[2] + 299*Pi^2*Log[2] - 7932*v*Log[2] + 
        4860*EulerGamma*v*Log[2] - 1026*EulerGamma^2*v*Log[2] + 
        299*Pi^2*v*Log[2] - 5508*v^2*Log[2] + 2772*EulerGamma*v^2*Log[2] - 
        486*EulerGamma^2*v^2*Log[2] - 47*Pi^2*v^2*Log[2] - 2604*v^3*Log[2] + 
        1980*EulerGamma*v^3*Log[2] - 486*EulerGamma^2*v^3*Log[2] - 
        47*Pi^2*v^3*Log[2] - 1842*Log[2]^2 + 2106*EulerGamma*Log[2]^2 - 
        5766*v*Log[2]^2 + 2106*EulerGamma*v*Log[2]^2 - 3906*v^2*Log[2]^2 + 
        1422*EulerGamma*v^2*Log[2]^2 - 2598*v^3*Log[2]^2 + 
        1422*EulerGamma*v^3*Log[2]^2 - 1382*Log[2]^3 - 1382*v*Log[2]^3 - 
        1362*v^2*Log[2]^3 - 1362*v^3*Log[2]^3 - 684*Log[Pi] + 
        1404*EulerGamma*Log[Pi] - 486*EulerGamma^2*Log[Pi] + 
        129*Pi^2*Log[Pi] - 2916*v*Log[Pi] + 2052*EulerGamma*v*Log[Pi] - 
        486*EulerGamma^2*v*Log[Pi] + 129*Pi^2*v*Log[Pi] - 1980*v^2*Log[Pi] + 
        972*EulerGamma*v^2*Log[Pi] - 162*EulerGamma^2*v^2*Log[Pi] - 
        21*Pi^2*v^2*Log[Pi] - 1188*v^3*Log[Pi] + 756*EulerGamma*v^3*Log[Pi] - 
        162*EulerGamma^2*v^3*Log[Pi] - 21*Pi^2*v^3*Log[Pi] - 
        2484*Log[2]*Log[Pi] + 2052*EulerGamma*Log[2]*Log[Pi] - 
        4860*v*Log[2]*Log[Pi] + 2052*EulerGamma*v*Log[2]*Log[Pi] - 
        2772*v^2*Log[2]*Log[Pi] + 972*EulerGamma*v^2*Log[2]*Log[Pi] - 
        1980*v^3*Log[2]*Log[Pi] + 972*EulerGamma*v^3*Log[2]*Log[Pi] - 
        2106*Log[2]^2*Log[Pi] - 2106*v*Log[2]^2*Log[Pi] - 
        1422*v^2*Log[2]^2*Log[Pi] - 1422*v^3*Log[2]^2*Log[Pi] - 
        702*Log[Pi]^2 + 486*EulerGamma*Log[Pi]^2 - 1026*v*Log[Pi]^2 + 
        486*EulerGamma*v*Log[Pi]^2 - 486*v^2*Log[Pi]^2 + 
        162*EulerGamma*v^2*Log[Pi]^2 - 378*v^3*Log[Pi]^2 + 
        162*EulerGamma*v^3*Log[Pi]^2 - 1026*Log[2]*Log[Pi]^2 - 
        1026*v*Log[2]*Log[Pi]^2 - 486*v^2*Log[2]*Log[Pi]^2 - 
        486*v^3*Log[2]*Log[Pi]^2 - 162*Log[Pi]^3 - 162*v*Log[Pi]^3 - 
        54*v^2*Log[Pi]^3 - 54*v^3*Log[Pi]^3 + 588*Zeta[3] + 588*v*Zeta[3] - 
        60*v^2*Zeta[3] - 60*v^3*Zeta[3]))/(196608*Pi^5) + 
     (16080*Pi^2 - 18000*EulerGamma*Pi^2 + 5400*EulerGamma^2*Pi^2 - 
       964*Pi^4 - 799920*v + 442800*EulerGamma*v - 100440*EulerGamma^2*v + 
       9720*EulerGamma^3*v + 46500*Pi^2*v - 13500*EulerGamma*Pi^2*v - 
       8160*Pi^2*v^2 + 12960*EulerGamma*Pi^2*v^2 - 4320*EulerGamma^2*Pi^2*
        v^2 + 944*Pi^4*v^2 + 316080*v^3 - 166320*EulerGamma*v^3 + 
       35640*EulerGamma^2*v^3 - 3240*EulerGamma^3*v^3 - 16500*Pi^2*v^3 + 
       4500*EulerGamma*Pi^2*v^3 - 12720*Pi^2*v^4 + 6480*EulerGamma*Pi^2*v^4 - 
       1080*EulerGamma^2*Pi^2*v^4 + 20*Pi^4*v^4 - 42840*Log[2] - 
       20520*EulerGamma*Log[2] + 21060*EulerGamma^2*Log[2] - 
       4860*EulerGamma^3*Log[2] + 27210*Pi^2*Log[2] - 17730*EulerGamma*Pi^2*
        Log[2] - 738000*v*Log[2] + 334800*EulerGamma*v*Log[2] - 
       48600*EulerGamma^2*v*Log[2] + 31140*Pi^2*v*Log[2] - 2160*v^2*Log[2] + 
       28080*EulerGamma*v^2*Log[2] - 16200*EulerGamma^2*v^2*Log[2] + 
       3240*EulerGamma^3*v^2*Log[2] - 20340*Pi^2*v^2*Log[2] + 
       12780*EulerGamma*Pi^2*v^2*Log[2] + 277200*v^3*Log[2] - 
       118800*EulerGamma*v^3*Log[2] + 16200*EulerGamma^2*v^3*Log[2] - 
       10380*Pi^2*v^3*Log[2] - 47160*v^4*Log[2] + 35640*EulerGamma*v^4*
        Log[2] - 11340*EulerGamma^2*v^4*Log[2] + 1620*EulerGamma^3*v^4*
        Log[2] - 12510*Pi^2*v^4*Log[2] + 4950*EulerGamma*Pi^2*v^4*Log[2] + 
       16740*Log[2]^2 - 79380*EulerGamma*Log[2]^2 + 29970*EulerGamma^2*
        Log[2]^2 + 13245*Pi^2*Log[2]^2 - 212040*v*Log[2]^2 + 
       61560*EulerGamma*v*Log[2]^2 - 64440*v^2*Log[2]^2 + 
       63720*EulerGamma*v^2*Log[2]^2 - 17820*EulerGamma^2*v^2*Log[2]^2 - 
       7590*Pi^2*v^2*Log[2]^2 + 75240*v^3*Log[2]^2 - 20520*EulerGamma*v^3*
        Log[2]^2 - 74700*v^4*Log[2]^2 + 52380*EulerGamma*v^4*Log[2]^2 - 
       12150*EulerGamma^2*v^4*Log[2]^2 - 5655*Pi^2*v^4*Log[2]^2 + 
       71340*Log[2]^3 - 61020*EulerGamma*Log[2]^3 - 1800*v*Log[2]^3 - 
       61080*v^2*Log[2]^3 + 30600*EulerGamma*v^2*Log[2]^3 + 
       600*v^3*Log[2]^3 - 60900*v^4*Log[2]^3 + 30420*EulerGamma*v^4*
        Log[2]^3 + 40875*Log[2]^4 - 15450*v^2*Log[2]^4 - 25425*v^4*Log[2]^4 + 
       18000*Pi^2*Log[Pi] - 10800*EulerGamma*Pi^2*Log[Pi] - 
       442800*v*Log[Pi] + 200880*EulerGamma*v*Log[Pi] - 
       29160*EulerGamma^2*v*Log[Pi] + 13500*Pi^2*v*Log[Pi] - 
       12960*Pi^2*v^2*Log[Pi] + 8640*EulerGamma*Pi^2*v^2*Log[Pi] + 
       166320*v^3*Log[Pi] - 71280*EulerGamma*v^3*Log[Pi] + 
       9720*EulerGamma^2*v^3*Log[Pi] - 4500*Pi^2*v^3*Log[Pi] - 
       6480*Pi^2*v^4*Log[Pi] + 2160*EulerGamma*Pi^2*v^4*Log[Pi] + 
       20520*Log[2]*Log[Pi] - 42120*EulerGamma*Log[2]*Log[Pi] + 
       14580*EulerGamma^2*Log[2]*Log[Pi] + 17730*Pi^2*Log[2]*Log[Pi] - 
       334800*v*Log[2]*Log[Pi] + 97200*EulerGamma*v*Log[2]*Log[Pi] - 
       28080*v^2*Log[2]*Log[Pi] + 32400*EulerGamma*v^2*Log[2]*Log[Pi] - 
       9720*EulerGamma^2*v^2*Log[2]*Log[Pi] - 12780*Pi^2*v^2*Log[2]*Log[Pi] + 
       118800*v^3*Log[2]*Log[Pi] - 32400*EulerGamma*v^3*Log[2]*Log[Pi] - 
       35640*v^4*Log[2]*Log[Pi] + 22680*EulerGamma*v^4*Log[2]*Log[Pi] - 
       4860*EulerGamma^2*v^4*Log[2]*Log[Pi] - 4950*Pi^2*v^4*Log[2]*Log[Pi] + 
       79380*Log[2]^2*Log[Pi] - 59940*EulerGamma*Log[2]^2*Log[Pi] - 
       61560*v*Log[2]^2*Log[Pi] - 63720*v^2*Log[2]^2*Log[Pi] + 
       35640*EulerGamma*v^2*Log[2]^2*Log[Pi] + 20520*v^3*Log[2]^2*Log[Pi] - 
       52380*v^4*Log[2]^2*Log[Pi] + 24300*EulerGamma*v^4*Log[2]^2*Log[Pi] + 
       61020*Log[2]^3*Log[Pi] - 30600*v^2*Log[2]^3*Log[Pi] - 
       30420*v^4*Log[2]^3*Log[Pi] + 5400*Pi^2*Log[Pi]^2 - 
       100440*v*Log[Pi]^2 + 29160*EulerGamma*v*Log[Pi]^2 - 
       4320*Pi^2*v^2*Log[Pi]^2 + 35640*v^3*Log[Pi]^2 - 
       9720*EulerGamma*v^3*Log[Pi]^2 - 1080*Pi^2*v^4*Log[Pi]^2 + 
       21060*Log[2]*Log[Pi]^2 - 14580*EulerGamma*Log[2]*Log[Pi]^2 - 
       48600*v*Log[2]*Log[Pi]^2 - 16200*v^2*Log[2]*Log[Pi]^2 + 
       9720*EulerGamma*v^2*Log[2]*Log[Pi]^2 + 16200*v^3*Log[2]*Log[Pi]^2 - 
       11340*v^4*Log[2]*Log[Pi]^2 + 4860*EulerGamma*v^4*Log[2]*Log[Pi]^2 + 
       29970*Log[2]^2*Log[Pi]^2 - 17820*v^2*Log[2]^2*Log[Pi]^2 - 
       12150*v^4*Log[2]^2*Log[Pi]^2 - 9720*v*Log[Pi]^3 + 3240*v^3*Log[Pi]^3 + 
       4860*Log[2]*Log[Pi]^3 - 3240*v^2*Log[2]*Log[Pi]^3 - 
       1620*v^4*Log[2]*Log[Pi]^3 + 72000*Zeta[3] - 43200*EulerGamma*Zeta[3] + 
       58320*v*Zeta[3] - 51840*v^2*Zeta[3] + 34560*EulerGamma*v^2*Zeta[3] - 
       19440*v^3*Zeta[3] - 25920*v^4*Zeta[3] + 8640*EulerGamma*v^4*Zeta[3] + 
       68760*Log[2]*Zeta[3] - 49680*v^2*Log[2]*Zeta[3] - 
       19080*v^4*Log[2]*Zeta[3] + 43200*Log[Pi]*Zeta[3] - 
       34560*v^2*Log[Pi]*Zeta[3] - 8640*v^4*Log[Pi]*Zeta[3])/(5898240*Pi^5)), 
  -v/(2048*epsilon^2*Pi^5) - ((-1 + v)*(-7 + 3*v)*GoncharovPolyLog[{0, 0}, 
      1 - v])/(4096*Pi^5) + (3*(-1 + v)*(3 + v)*GoncharovPolyLog[{0, 1}, 
      1 - v])/(2048*Pi^5) + ((-13 + v)*(-1 + v)*GoncharovPolyLog[{0, 2}, 
      1 - v])/(4096*Pi^5) + (v*(3 + 2*v)*GoncharovPolyLog[{1, 0}, 1 - v])/
    (1024*Pi^5) - (9*v*GoncharovPolyLog[{1, 1}, 1 - v])/(512*Pi^5) - 
   (v*(-3 + 2*v)*GoncharovPolyLog[{1, 2}, 1 - v])/(1024*Pi^5) - 
   ((1 + v)*(13 + v)*GoncharovPolyLog[{2, 0}, 1 - v])/(4096*Pi^5) - 
   (3*(-3 + v)*(1 + v)*GoncharovPolyLog[{2, 1}, 1 - v])/(2048*Pi^5) + 
   ((1 + v)*(7 + 3*v)*GoncharovPolyLog[{2, 2}, 1 - v])/(4096*Pi^5) - 
   (v*GoncharovPolyLog[{1}, 1 - v]*(-15 + 9*EulerGamma - 15*Log[2] + 
      2*v*Log[2] - 9*Log[Pi]))/(1024*Pi^5) + 
   ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(-14 + 9*EulerGamma - 4*v + 
      3*EulerGamma*v - 25*Log[2] - 3*v*Log[2] - 9*Log[Pi] - 3*v*Log[Pi]))/
    (4096*Pi^5) - ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*
     (14 - 9*EulerGamma - 4*v + 3*EulerGamma*v + 5*Log[2] - 7*v*Log[2] + 
      9*Log[Pi] - 3*v*Log[Pi]))/(4096*Pi^5) + 
   (-14*Pi^2 - 240*v + 180*EulerGamma*v - 54*EulerGamma^2*v + 25*Pi^2*v + 
     10*Pi^2*v^2 - 84*Log[2] + 54*EulerGamma*Log[2] - 300*v*Log[2] + 
     180*EulerGamma*v*Log[2] + 24*v^2*Log[2] - 18*EulerGamma*v^2*Log[2] - 
     129*Log[2]^2 - 114*v*Log[2]^2 + 27*v^2*Log[2]^2 - 180*v*Log[Pi] + 
     108*EulerGamma*v*Log[Pi] - 54*Log[2]*Log[Pi] - 180*v*Log[2]*Log[Pi] + 
     18*v^2*Log[2]*Log[Pi] - 54*v*Log[Pi]^2)/(24576*Pi^5) + 
   (-((-1 + v)*(3 + v)*GoncharovPolyLog[{0}, 1 - v])/(4096*Pi^5) + 
     (3*v*GoncharovPolyLog[{1}, 1 - v])/(1024*Pi^5) + 
     ((-3 + v)*(1 + v)*GoncharovPolyLog[{2}, 1 - v])/(4096*Pi^5) + 
     (-10*v + 6*EulerGamma*v - 3*Log[2] - 10*v*Log[2] + v^2*Log[2] - 
       6*v*Log[Pi])/(4096*Pi^5))/epsilon + 
   epsilon*(((-1 + v)*(-15 + 11*v)*GoncharovPolyLog[{0, 0, 0}, 1 - v])/
      (4096*Pi^5) + (3*(-1 + v)*(-7 + 3*v)*GoncharovPolyLog[{0, 0, 1}, 
        1 - v])/(2048*Pi^5) - ((-1 + v)*(-29 + 17*v)*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(4096*Pi^5) + 
     ((-1 + v)*(13 + 7*v)*GoncharovPolyLog[{0, 1, 0}, 1 - v])/(2048*Pi^5) - 
     (9*(-1 + v)*(3 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v])/(1024*Pi^5) - 
     ((-5 + v)*(-1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v])/(2048*Pi^5) + 
     ((-1 + v)*(-71 + 3*v)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/(4096*Pi^5) - 
     (3*(-13 + v)*(-1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v])/(2048*Pi^5) - 
     ((-45 + v)*(-1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/(4096*Pi^5) + 
     (v*(-15 + 2*v)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/(1024*Pi^5) - 
     (3*v*(3 + 2*v)*GoncharovPolyLog[{1, 0, 1}, 1 - v])/(512*Pi^5) + 
     (v*(21 + 2*v)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/(1024*Pi^5) - 
     (v*(9 + 8*v)*GoncharovPolyLog[{1, 1, 0}, 1 - v])/(512*Pi^5) + 
     (27*v*GoncharovPolyLog[{1, 1, 1}, 1 - v])/(256*Pi^5) + 
     (v*(-9 + 8*v)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/(512*Pi^5) - 
     (v*(-21 + 2*v)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/(1024*Pi^5) + 
     (3*v*(-3 + 2*v)*GoncharovPolyLog[{1, 2, 1}, 1 - v])/(512*Pi^5) - 
     (v*(15 + 2*v)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/(1024*Pi^5) + 
     ((1 + v)*(45 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v])/(4096*Pi^5) + 
     (3*(1 + v)*(13 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v])/(2048*Pi^5) - 
     ((1 + v)*(71 + 3*v)*GoncharovPolyLog[{2, 0, 2}, 1 - v])/(4096*Pi^5) + 
     ((1 + v)*(5 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v])/(2048*Pi^5) + 
     (9*(-3 + v)*(1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v])/(1024*Pi^5) - 
     ((1 + v)*(-13 + 7*v)*GoncharovPolyLog[{2, 1, 2}, 1 - v])/(2048*Pi^5) + 
     ((1 + v)*(29 + 17*v)*GoncharovPolyLog[{2, 2, 0}, 1 - v])/(4096*Pi^5) - 
     (3*(1 + v)*(7 + 3*v)*GoncharovPolyLog[{2, 2, 1}, 1 - v])/(2048*Pi^5) - 
     ((1 + v)*(15 + 11*v)*GoncharovPolyLog[{2, 2, 2}, 1 - v])/(4096*Pi^5) + 
     (v*GoncharovPolyLog[{1, 1}, 1 - v]*(-45 + 27*EulerGamma - 45*Log[2] + 
        8*v*Log[2] - 27*Log[Pi]))/(512*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(-42 + 27*EulerGamma - 12*v + 
        9*EulerGamma*v - 41*Log[2] - 11*v*Log[2] - 27*Log[Pi] - 9*v*Log[Pi]))/
      (2048*Pi^5) - ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*
       (-34 + 21*EulerGamma - 16*v + 9*EulerGamma*v - 13*Log[2] - v*Log[2] - 
        21*Log[Pi] - 9*v*Log[Pi]))/(4096*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(34 - 21*EulerGamma - 16*v + 
        9*EulerGamma*v + 57*Log[2] - 29*v*Log[2] + 21*Log[Pi] - 9*v*Log[Pi]))/
      (4096*Pi^5) + ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*
       (42 - 27*EulerGamma - 12*v + 9*EulerGamma*v + 49*Log[2] - 
        19*v*Log[2] + 27*Log[Pi] - 9*v*Log[Pi]))/(2048*Pi^5) - 
     (v*GoncharovPolyLog[{1, 0}, 1 - v]*(-15 + 9*EulerGamma - 10*v + 
        6*EulerGamma*v - 33*Log[2] - 10*v*Log[2] - 9*Log[Pi] - 6*v*Log[Pi]))/
      (1024*Pi^5) + (v*GoncharovPolyLog[{1, 2}, 1 - v]*
       (15 - 9*EulerGamma - 10*v + 6*EulerGamma*v - 3*Log[2] - 10*v*Log[2] + 
        9*Log[Pi] - 6*v*Log[Pi]))/(1024*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-62 + 39*EulerGamma - 8*v + 
        3*EulerGamma*v - 123*Log[2] - 7*v*Log[2] - 39*Log[Pi] - 3*v*Log[Pi]))/
      (4096*Pi^5) - ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (62 - 39*EulerGamma - 8*v + 3*EulerGamma*v + 7*Log[2] - 3*v*Log[2] + 
        39*Log[Pi] - 3*v*Log[Pi]))/(4096*Pi^5) - 
     (v*GoncharovPolyLog[{1}, 1 - v]*(-720 + 540*EulerGamma - 
        162*EulerGamma^2 + 75*Pi^2 + 32*Pi^2*v - 900*Log[2] + 
        540*EulerGamma*Log[2] + 120*v*Log[2] - 72*EulerGamma*v*Log[2] - 
        342*Log[2]^2 + 132*v*Log[2]^2 - 540*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 540*Log[2]*Log[Pi] + 72*v*Log[2]*Log[Pi] - 
        162*Log[Pi]^2))/(12288*Pi^5) + ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*
       (-624 + 504*EulerGamma - 162*EulerGamma^2 - 5*Pi^2 - 144*v + 
        144*EulerGamma*v - 54*EulerGamma^2*v + 41*Pi^2*v - 1416*Log[2] + 
        900*EulerGamma*Log[2] - 96*v*Log[2] + 108*EulerGamma*v*Log[2] - 
        1242*Log[2]^2 + 66*v*Log[2]^2 - 504*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 144*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] - 
        900*Log[2]*Log[Pi] - 108*v*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 
        54*v*Log[Pi]^2))/(49152*Pi^5) - ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*
       (624 - 504*EulerGamma + 162*EulerGamma^2 - 155*Pi^2 - 144*v + 
        144*EulerGamma*v - 54*EulerGamma^2*v + 9*Pi^2*v + 264*Log[2] - 
        180*EulerGamma*Log[2] - 384*v*Log[2] + 252*EulerGamma*v*Log[2] - 
        558*Log[2]^2 - 294*v*Log[2]^2 + 504*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 144*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] + 
        180*Log[2]*Log[Pi] - 252*v*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 
        54*v*Log[Pi]^2))/(49152*Pi^5) - (128*Pi^2 - 84*EulerGamma*Pi^2 + 
       1824*v - 1440*EulerGamma*v + 540*EulerGamma^2*v - 108*EulerGamma^3*v - 
       250*Pi^2*v + 150*EulerGamma*Pi^2*v - 88*Pi^2*v^2 + 
       60*EulerGamma*Pi^2*v^2 + 624*Log[2] - 504*EulerGamma*Log[2] + 
       162*EulerGamma^2*Log[2] + 173*Pi^2*Log[2] + 2400*v*Log[2] - 
       1800*EulerGamma*v*Log[2] + 540*EulerGamma^2*v*Log[2] - 
       346*Pi^2*v*Log[2] - 144*v^2*Log[2] + 144*EulerGamma*v^2*Log[2] - 
       54*EulerGamma^2*v^2*Log[2] - 79*Pi^2*v^2*Log[2] + 1212*Log[2]^2 - 
       774*EulerGamma*Log[2]^2 + 1140*v*Log[2]^2 - 684*EulerGamma*v*
        Log[2]^2 - 192*v^2*Log[2]^2 + 162*EulerGamma*v^2*Log[2]^2 + 
       930*Log[2]^3 + 20*v*Log[2]^3 - 86*v^2*Log[2]^3 + 84*Pi^2*Log[Pi] + 
       1440*v*Log[Pi] - 1080*EulerGamma*v*Log[Pi] + 324*EulerGamma^2*v*
        Log[Pi] - 150*Pi^2*v*Log[Pi] - 60*Pi^2*v^2*Log[Pi] + 
       504*Log[2]*Log[Pi] - 324*EulerGamma*Log[2]*Log[Pi] + 
       1800*v*Log[2]*Log[Pi] - 1080*EulerGamma*v*Log[2]*Log[Pi] - 
       144*v^2*Log[2]*Log[Pi] + 108*EulerGamma*v^2*Log[2]*Log[Pi] + 
       774*Log[2]^2*Log[Pi] + 684*v*Log[2]^2*Log[Pi] - 
       162*v^2*Log[2]^2*Log[Pi] + 540*v*Log[Pi]^2 - 324*EulerGamma*v*
        Log[Pi]^2 + 162*Log[2]*Log[Pi]^2 + 540*v*Log[2]*Log[Pi]^2 - 
       54*v^2*Log[2]*Log[Pi]^2 + 108*v*Log[Pi]^3 + 336*Zeta[3] - 
       648*v*Zeta[3] - 240*v^2*Zeta[3])/(49152*Pi^5)) + 
   epsilon^2*(-((-1 + v)*(-31 + 27*v)*GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/
      (4096*Pi^5) - (3*(-1 + v)*(-15 + 11*v)*GoncharovPolyLog[{0, 0, 0, 1}, 
        1 - v])/(2048*Pi^5) + ((-1 + v)*(-61 + 49*v)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(4096*Pi^5) + 
     ((-29 + v)*(-1 + v)*GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/(2048*Pi^5) - 
     (9*(-1 + v)*(-7 + 3*v)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (1024*Pi^5) + ((-1 + v)*(-13 + 17*v)*GoncharovPolyLog[{0, 0, 1, 2}, 
        1 - v])/(2048*Pi^5) - ((-1 + v)*(-159 + 91*v)*
       GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/(4096*Pi^5) + 
     (3*(-1 + v)*(-29 + 17*v)*GoncharovPolyLog[{0, 0, 2, 1}, 1 - v])/
      (2048*Pi^5) + ((-1 + v)*(-101 + 57*v)*GoncharovPolyLog[{0, 0, 2, 2}, 
        1 - v])/(4096*Pi^5) - ((-1 + v)*(41 + 11*v)*GoncharovPolyLog[
        {0, 1, 0, 0}, 1 - v])/(2048*Pi^5) - 
     (3*(-1 + v)*(13 + 7*v)*GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/
      (1024*Pi^5) + ((-1 + v)*(67 + 25*v)*GoncharovPolyLog[{0, 1, 0, 2}, 
        1 - v])/(2048*Pi^5) - ((-1 + v)*(43 + 25*v)*GoncharovPolyLog[
        {0, 1, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (27*(-1 + v)*(3 + v)*GoncharovPolyLog[{0, 1, 1, 1}, 1 - v])/(512*Pi^5) + 
     ((-1 + v)*(-11 + 7*v)*GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/
      (1024*Pi^5) + ((-1 + v)*(59 + 17*v)*GoncharovPolyLog[{0, 1, 2, 0}, 
        1 - v])/(2048*Pi^5) + (3*(-5 + v)*(-1 + v)*GoncharovPolyLog[
        {0, 1, 2, 1}, 1 - v])/(1024*Pi^5) - 
     ((-1 + v)*(49 + 19*v)*GoncharovPolyLog[{0, 1, 2, 2}, 1 - v])/
      (2048*Pi^5) - ((-1 + v)*(-239 + 11*v)*GoncharovPolyLog[{0, 2, 0, 0}, 
        1 - v])/(4096*Pi^5) - (3*(-1 + v)*(-71 + 3*v)*
       GoncharovPolyLog[{0, 2, 0, 1}, 1 - v])/(2048*Pi^5) + 
     ((-1 + v)*(-381 + 17*v)*GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/
      (4096*Pi^5) - ((-1 + v)*(-31 + 11*v)*GoncharovPolyLog[{0, 2, 1, 0}, 
        1 - v])/(2048*Pi^5) + (9*(-13 + v)*(-1 + v)*GoncharovPolyLog[
        {0, 2, 1, 1}, 1 - v])/(1024*Pi^5) + 
     ((-1 + v)*(47 + 5*v)*GoncharovPolyLog[{0, 2, 1, 2}, 1 - v])/
      (2048*Pi^5) - ((-1 + v)*(-199 + 3*v)*GoncharovPolyLog[{0, 2, 2, 0}, 
        1 - v])/(4096*Pi^5) + (3*(-45 + v)*(-1 + v)*GoncharovPolyLog[
        {0, 2, 2, 1}, 1 - v])/(2048*Pi^5) + 
     ((-109 + v)*(-1 + v)*GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/
      (4096*Pi^5) - (v*(-39 + 10*v)*GoncharovPolyLog[{1, 0, 0, 0}, 1 - v])/
      (1024*Pi^5) - (3*v*(-15 + 2*v)*GoncharovPolyLog[{1, 0, 0, 1}, 1 - v])/
      (512*Pi^5) + (v*(-69 + 14*v)*GoncharovPolyLog[{1, 0, 0, 2}, 1 - v])/
      (1024*Pi^5) - (3*v*(3 + 2*v)*GoncharovPolyLog[{1, 0, 1, 0}, 1 - v])/
      (512*Pi^5) + (9*v*(3 + 2*v)*GoncharovPolyLog[{1, 0, 1, 1}, 1 - v])/
      (256*Pi^5) - (3*v*(3 + 2*v)*GoncharovPolyLog[{1, 0, 1, 2}, 1 - v])/
      (512*Pi^5) + (v*(111 + 14*v)*GoncharovPolyLog[{1, 0, 2, 0}, 1 - v])/
      (1024*Pi^5) - (3*v*(21 + 2*v)*GoncharovPolyLog[{1, 0, 2, 1}, 1 - v])/
      (512*Pi^5) - (v*(69 + 10*v)*GoncharovPolyLog[{1, 0, 2, 2}, 1 - v])/
      (1024*Pi^5) - (v*(-45 + 8*v)*GoncharovPolyLog[{1, 1, 0, 0}, 1 - v])/
      (512*Pi^5) + (3*v*(9 + 8*v)*GoncharovPolyLog[{1, 1, 0, 1}, 1 - v])/
      (256*Pi^5) - (v*(63 + 8*v)*GoncharovPolyLog[{1, 1, 0, 2}, 1 - v])/
      (512*Pi^5) + (v*(27 + 32*v)*GoncharovPolyLog[{1, 1, 1, 0}, 1 - v])/
      (256*Pi^5) - (81*v*GoncharovPolyLog[{1, 1, 1, 1}, 1 - v])/(128*Pi^5) - 
     (v*(-27 + 32*v)*GoncharovPolyLog[{1, 1, 1, 2}, 1 - v])/(256*Pi^5) + 
     (v*(-63 + 8*v)*GoncharovPolyLog[{1, 1, 2, 0}, 1 - v])/(512*Pi^5) - 
     (3*v*(-9 + 8*v)*GoncharovPolyLog[{1, 1, 2, 1}, 1 - v])/(256*Pi^5) + 
     (v*(45 + 8*v)*GoncharovPolyLog[{1, 1, 2, 2}, 1 - v])/(512*Pi^5) + 
     (v*(-69 + 10*v)*GoncharovPolyLog[{1, 2, 0, 0}, 1 - v])/(1024*Pi^5) + 
     (3*v*(-21 + 2*v)*GoncharovPolyLog[{1, 2, 0, 1}, 1 - v])/(512*Pi^5) - 
     (v*(-111 + 14*v)*GoncharovPolyLog[{1, 2, 0, 2}, 1 - v])/(1024*Pi^5) + 
     (3*v*(-3 + 2*v)*GoncharovPolyLog[{1, 2, 1, 0}, 1 - v])/(512*Pi^5) - 
     (9*v*(-3 + 2*v)*GoncharovPolyLog[{1, 2, 1, 1}, 1 - v])/(256*Pi^5) + 
     (3*v*(-3 + 2*v)*GoncharovPolyLog[{1, 2, 1, 2}, 1 - v])/(512*Pi^5) - 
     (v*(69 + 14*v)*GoncharovPolyLog[{1, 2, 2, 0}, 1 - v])/(1024*Pi^5) + 
     (3*v*(15 + 2*v)*GoncharovPolyLog[{1, 2, 2, 1}, 1 - v])/(512*Pi^5) + 
     (v*(39 + 10*v)*GoncharovPolyLog[{1, 2, 2, 2}, 1 - v])/(1024*Pi^5) - 
     ((1 + v)*(109 + v)*GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/(4096*Pi^5) - 
     (3*(1 + v)*(45 + v)*GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/(2048*Pi^5) + 
     ((1 + v)*(199 + 3*v)*GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/
      (4096*Pi^5) - ((1 + v)*(-47 + 5*v)*GoncharovPolyLog[{2, 0, 1, 0}, 
        1 - v])/(2048*Pi^5) - (9*(1 + v)*(13 + v)*GoncharovPolyLog[
        {2, 0, 1, 1}, 1 - v])/(1024*Pi^5) + 
     ((1 + v)*(31 + 11*v)*GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/
      (2048*Pi^5) - ((1 + v)*(381 + 17*v)*GoncharovPolyLog[{2, 0, 2, 0}, 
        1 - v])/(4096*Pi^5) + (3*(1 + v)*(71 + 3*v)*GoncharovPolyLog[
        {2, 0, 2, 1}, 1 - v])/(2048*Pi^5) + 
     ((1 + v)*(239 + 11*v)*GoncharovPolyLog[{2, 0, 2, 2}, 1 - v])/
      (4096*Pi^5) + ((1 + v)*(-49 + 19*v)*GoncharovPolyLog[{2, 1, 0, 0}, 
        1 - v])/(2048*Pi^5) - (3*(1 + v)*(5 + v)*GoncharovPolyLog[
        {2, 1, 0, 1}, 1 - v])/(1024*Pi^5) - 
     ((1 + v)*(-59 + 17*v)*GoncharovPolyLog[{2, 1, 0, 2}, 1 - v])/
      (2048*Pi^5) - ((1 + v)*(11 + 7*v)*GoncharovPolyLog[{2, 1, 1, 0}, 
        1 - v])/(1024*Pi^5) - (27*(-3 + v)*(1 + v)*GoncharovPolyLog[
        {2, 1, 1, 1}, 1 - v])/(512*Pi^5) + 
     ((1 + v)*(-43 + 25*v)*GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/
      (1024*Pi^5) - ((1 + v)*(-67 + 25*v)*GoncharovPolyLog[{2, 1, 2, 0}, 
        1 - v])/(2048*Pi^5) + (3*(1 + v)*(-13 + 7*v)*
       GoncharovPolyLog[{2, 1, 2, 1}, 1 - v])/(1024*Pi^5) + 
     ((1 + v)*(-41 + 11*v)*GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/
      (2048*Pi^5) - ((1 + v)*(101 + 57*v)*GoncharovPolyLog[{2, 2, 0, 0}, 
        1 - v])/(4096*Pi^5) - (3*(1 + v)*(29 + 17*v)*
       GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/(2048*Pi^5) + 
     ((1 + v)*(159 + 91*v)*GoncharovPolyLog[{2, 2, 0, 2}, 1 - v])/
      (4096*Pi^5) - ((1 + v)*(13 + 17*v)*GoncharovPolyLog[{2, 2, 1, 0}, 
        1 - v])/(2048*Pi^5) + (9*(1 + v)*(7 + 3*v)*GoncharovPolyLog[
        {2, 2, 1, 1}, 1 - v])/(1024*Pi^5) - 
     ((1 + v)*(29 + v)*GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(2048*Pi^5) - 
     ((1 + v)*(61 + 49*v)*GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/
      (4096*Pi^5) + (3*(1 + v)*(15 + 11*v)*GoncharovPolyLog[{2, 2, 2, 1}, 
        1 - v])/(2048*Pi^5) + ((1 + v)*(31 + 27*v)*GoncharovPolyLog[
        {2, 2, 2, 2}, 1 - v])/(4096*Pi^5) - 
     (v*GoncharovPolyLog[{1, 1, 1}, 1 - v]*(-135 + 81*EulerGamma - 
        135*Log[2] + 32*v*Log[2] - 81*Log[Pi]))/(256*Pi^5) + 
     (3*v*(3 + 2*v)*GoncharovPolyLog[{1, 0, 1}, 1 - v]*
       (-5 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(512*Pi^5) - 
     (3*v*(-3 + 2*v)*GoncharovPolyLog[{1, 2, 1}, 1 - v]*
       (-5 + 3*EulerGamma - 5*Log[2] - 3*Log[Pi]))/(512*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*(-142 + 87*EulerGamma - 
        88*v + 51*EulerGamma*v - 275*Log[2] - 159*v*Log[2] - 87*Log[Pi] - 
        51*v*Log[Pi]))/(4096*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*(142 - 87*EulerGamma - 
        88*v + 51*EulerGamma*v + 15*Log[2] - 11*v*Log[2] + 87*Log[Pi] - 
        51*v*Log[Pi]))/(4096*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*(-74 + 45*EulerGamma - 
        56*v + 33*EulerGamma*v - 29*Log[2] - 17*v*Log[2] - 45*Log[Pi] - 
        33*v*Log[Pi]))/(4096*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*(74 - 45*EulerGamma - 
        56*v + 33*EulerGamma*v + 121*Log[2] - 93*v*Log[2] + 45*Log[Pi] - 
        33*v*Log[Pi]))/(4096*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*(-126 + 81*EulerGamma - 
        36*v + 27*EulerGamma*v - 119*Log[2] - 29*v*Log[2] - 81*Log[Pi] - 
        27*v*Log[Pi]))/(1024*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*(-102 + 63*EulerGamma - 
        48*v + 27*EulerGamma*v - 113*Log[2] - 37*v*Log[2] - 63*Log[Pi] - 
        27*v*Log[Pi]))/(2048*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*(102 - 63*EulerGamma - 
        48*v + 27*EulerGamma*v + 97*Log[2] - 53*v*Log[2] + 63*Log[Pi] - 
        27*v*Log[Pi]))/(2048*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*(126 - 81*EulerGamma - 
        36*v + 27*EulerGamma*v + 151*Log[2] - 61*v*Log[2] + 81*Log[Pi] - 
        27*v*Log[Pi]))/(1024*Pi^5) + (v*GoncharovPolyLog[{1, 1, 0}, 1 - v]*
       (-45 + 27*EulerGamma - 40*v + 24*EulerGamma*v - 99*Log[2] - 
        40*v*Log[2] - 27*Log[Pi] - 24*v*Log[Pi]))/(512*Pi^5) - 
     (v*GoncharovPolyLog[{1, 1, 2}, 1 - v]*(45 - 27*EulerGamma - 40*v + 
        24*EulerGamma*v - 9*Log[2] - 40*v*Log[2] + 27*Log[Pi] - 
        24*v*Log[Pi]))/(512*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*(-58 + 39*EulerGamma - 
        28*v + 21*EulerGamma*v - 119*Log[2] - 53*v*Log[2] - 39*Log[Pi] - 
        21*v*Log[Pi]))/(2048*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*(58 - 39*EulerGamma - 28*v + 
        21*EulerGamma*v + 11*Log[2] - 17*v*Log[2] + 39*Log[Pi] - 
        21*v*Log[Pi]))/(2048*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*(-338 + 213*EulerGamma - 
        32*v + 9*EulerGamma*v - 45*Log[2] - v*Log[2] - 213*Log[Pi] - 
        9*v*Log[Pi]))/(4096*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*(-186 + 117*EulerGamma - 
        24*v + 9*EulerGamma*v - 187*Log[2] - 23*v*Log[2] - 117*Log[Pi] - 
        9*v*Log[Pi]))/(2048*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*(186 - 117*EulerGamma - 
        24*v + 9*EulerGamma*v + 203*Log[2] - 7*v*Log[2] + 117*Log[Pi] - 
        9*v*Log[Pi]))/(2048*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*(338 - 213*EulerGamma - 
        32*v + 9*EulerGamma*v + 665*Log[2] - 29*v*Log[2] + 213*Log[Pi] - 
        9*v*Log[Pi]))/(4096*Pi^5) - (v*GoncharovPolyLog[{1, 0, 2}, 1 - v]*
       (-105 + 63*EulerGamma - 10*v + 6*EulerGamma*v - 15*Log[2] + 
        2*v*Log[2] - 63*Log[Pi] - 6*v*Log[Pi]))/(1024*Pi^5) + 
     (v*GoncharovPolyLog[{1, 2, 2}, 1 - v]*(-75 + 45*EulerGamma - 10*v + 
        6*EulerGamma*v - 21*Log[2] + 2*v*Log[2] - 45*Log[Pi] - 6*v*Log[Pi]))/
      (1024*Pi^5) - (v*GoncharovPolyLog[{1, 0, 0}, 1 - v]*
       (75 - 45*EulerGamma - 10*v + 6*EulerGamma*v + 129*Log[2] - 
        22*v*Log[2] + 45*Log[Pi] - 6*v*Log[Pi]))/(1024*Pi^5) + 
     (v*GoncharovPolyLog[{1, 2, 0}, 1 - v]*(105 - 63*EulerGamma - 10*v + 
        6*EulerGamma*v + 195*Log[2] - 22*v*Log[2] + 63*Log[Pi] - 
        6*v*Log[Pi]))/(1024*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*(-214 + 135*EulerGamma - 
        16*v + 3*EulerGamma*v - 379*Log[2] - 7*v*Log[2] - 135*Log[Pi] - 
        3*v*Log[Pi]))/(4096*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*(-26 + 15*EulerGamma - 4*v + 
        3*EulerGamma*v - 79*Log[2] + 13*v*Log[2] - 15*Log[Pi] - 3*v*Log[Pi]))/
      (2048*Pi^5) + ((-1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*
       (26 - 15*EulerGamma - 4*v + 3*EulerGamma*v - 29*Log[2] - 23*v*Log[2] + 
        15*Log[Pi] - 3*v*Log[Pi]))/(2048*Pi^5) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*(214 - 135*EulerGamma - 
        16*v + 3*EulerGamma*v + 71*Log[2] - 3*v*Log[2] + 135*Log[Pi] - 
        3*v*Log[Pi]))/(4096*Pi^5) + (v*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-2160 + 1620*EulerGamma - 486*EulerGamma^2 + 225*Pi^2 + 128*Pi^2*v - 
        2700*Log[2] + 1620*EulerGamma*Log[2] + 480*v*Log[2] - 
        288*EulerGamma*v*Log[2] - 1026*Log[2]^2 + 528*v*Log[2]^2 - 
        1620*Log[Pi] + 972*EulerGamma*Log[Pi] - 1620*Log[2]*Log[Pi] + 
        288*v*Log[2]*Log[Pi] - 486*Log[Pi]^2))/(6144*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(-1872 + 1512*EulerGamma - 
        486*EulerGamma^2 + 289*Pi^2 - 432*v + 432*EulerGamma*v - 
        162*EulerGamma^2*v + 139*Pi^2*v - 2328*Log[2] + 
        1476*EulerGamma*Log[2] - 528*v*Log[2] + 396*EulerGamma*v*Log[2] - 
        762*Log[2]^2 - 78*v*Log[2]^2 - 1512*Log[Pi] + 
        972*EulerGamma*Log[Pi] - 432*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] - 
        1476*Log[2]*Log[Pi] - 396*v*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 
        162*v*Log[Pi]^2))/(24576*Pi^5) - 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(-1584 + 1224*EulerGamma - 
        378*EulerGamma^2 + 351*Pi^2 - 816*v + 576*EulerGamma*v - 
        162*EulerGamma^2*v + 187*Pi^2*v - 744*Log[2] + 
        468*EulerGamma*Log[2] - 96*v*Log[2] + 36*EulerGamma*v*Log[2] + 
        1182*Log[2]^2 + 918*v*Log[2]^2 - 1224*Log[Pi] + 
        756*EulerGamma*Log[Pi] - 576*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] - 
        468*Log[2]*Log[Pi] - 36*v*Log[2]*Log[Pi] - 378*Log[Pi]^2 - 
        162*v*Log[Pi]^2))/(49152*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(1872 - 1512*EulerGamma + 
        486*EulerGamma^2 - 161*Pi^2 - 432*v + 432*EulerGamma*v - 
        162*EulerGamma^2*v + 11*Pi^2*v + 2712*Log[2] - 
        1764*EulerGamma*Log[2] - 912*v*Log[2] + 684*EulerGamma*v*Log[2] + 
        1290*Log[2]^2 - 606*v*Log[2]^2 + 1512*Log[Pi] - 
        972*EulerGamma*Log[Pi] - 432*v*Log[Pi] + 324*EulerGamma*v*Log[Pi] + 
        1764*Log[2]*Log[Pi] - 684*v*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 
        162*v*Log[Pi]^2))/(24576*Pi^5) - (v*GoncharovPolyLog[{1, 0}, 1 - v]*
       (-720 + 540*EulerGamma - 162*EulerGamma^2 - 69*Pi^2 - 480*v + 
        360*EulerGamma*v - 108*EulerGamma^2*v + 50*Pi^2*v - 1980*Log[2] + 
        1188*EulerGamma*Log[2] - 600*v*Log[2] + 360*EulerGamma*v*Log[2] - 
        1962*Log[2]^2 - 228*v*Log[2]^2 - 540*Log[Pi] + 
        324*EulerGamma*Log[Pi] - 360*v*Log[Pi] + 216*EulerGamma*v*Log[Pi] - 
        1188*Log[2]*Log[Pi] - 360*v*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 
        108*v*Log[Pi]^2))/(12288*Pi^5) + (v*GoncharovPolyLog[{1, 2}, 1 - v]*
       (720 - 540*EulerGamma + 162*EulerGamma^2 - 219*Pi^2 - 480*v + 
        360*EulerGamma*v - 108*EulerGamma^2*v + 50*Pi^2*v - 180*Log[2] + 
        108*EulerGamma*Log[2] - 600*v*Log[2] + 360*EulerGamma*v*Log[2] - 
        1278*Log[2]^2 - 228*v*Log[2]^2 + 540*Log[Pi] - 
        324*EulerGamma*Log[Pi] - 360*v*Log[Pi] + 216*EulerGamma*v*Log[Pi] - 
        108*Log[2]*Log[Pi] - 360*v*Log[2]*Log[Pi] + 162*Log[Pi]^2 - 
        108*v*Log[Pi]^2))/(12288*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-2832 + 2232*EulerGamma - 
        702*EulerGamma^2 - 139*Pi^2 - 528*v + 288*EulerGamma*v - 
        54*EulerGamma^2*v + 9*Pi^2*v - 7032*Log[2] + 4428*EulerGamma*Log[2] - 
        768*v*Log[2] + 252*EulerGamma*v*Log[2] - 6702*Log[2]^2 - 
        294*v*Log[2]^2 - 2232*Log[Pi] + 1404*EulerGamma*Log[Pi] - 
        288*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] - 4428*Log[2]*Log[Pi] - 
        252*v*Log[2]*Log[Pi] - 702*Log[Pi]^2 - 54*v*Log[Pi]^2))/
      (49152*Pi^5) - ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (2832 - 2232*EulerGamma + 702*EulerGamma^2 - 789*Pi^2 - 528*v + 
        288*EulerGamma*v - 54*EulerGamma^2*v + 41*Pi^2*v + 408*Log[2] - 
        252*EulerGamma*Log[2] - 192*v*Log[2] + 108*EulerGamma*v*Log[2] - 
        3738*Log[2]^2 + 66*v*Log[2]^2 + 2232*Log[Pi] - 
        1404*EulerGamma*Log[Pi] - 288*v*Log[Pi] + 108*EulerGamma*v*Log[Pi] + 
        252*Log[2]*Log[Pi] - 108*v*Log[2]*Log[Pi] + 702*Log[Pi]^2 - 
        54*v*Log[Pi]^2))/(49152*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(-1584 + 1224*EulerGamma - 
        378*EulerGamma^2 - Pi^2 + 816*v - 576*EulerGamma*v + 
        162*EulerGamma^2*v + 37*Pi^2*v - 3336*Log[2] + 
        2052*EulerGamma*Log[2] + 1824*v*Log[2] - 1044*EulerGamma*v*Log[2] - 
        2778*Log[2]^2 + 1602*v*Log[2]^2 - 1224*Log[Pi] + 
        756*EulerGamma*Log[Pi] + 576*v*Log[Pi] - 324*EulerGamma*v*Log[Pi] - 
        2052*Log[2]*Log[Pi] + 1044*v*Log[2]*Log[Pi] - 378*Log[Pi]^2 + 
        162*v*Log[Pi]^2))/(49152*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(2208 - 1872*EulerGamma + 
        756*EulerGamma^2 - 162*EulerGamma^3 + 34*Pi^2 - 15*EulerGamma*Pi^2 + 
        384*v - 432*EulerGamma*v + 216*EulerGamma^2*v - 54*EulerGamma^3*v - 
        196*Pi^2*v + 123*EulerGamma*Pi^2*v + 5328*Log[2] - 
        4248*EulerGamma*Log[2] + 1350*EulerGamma^2*Log[2] + 31*Pi^2*Log[2] + 
        48*v*Log[2] - 288*EulerGamma*v*Log[2] + 162*EulerGamma^2*v*Log[2] - 
        283*Pi^2*v*Log[2] + 5916*Log[2]^2 - 3726*EulerGamma*Log[2]^2 - 
        624*v*Log[2]^2 + 198*EulerGamma*v*Log[2]^2 + 3410*Log[2]^3 - 
        666*v*Log[2]^3 + 1872*Log[Pi] - 1512*EulerGamma*Log[Pi] + 
        486*EulerGamma^2*Log[Pi] + 15*Pi^2*Log[Pi] + 432*v*Log[Pi] - 
        432*EulerGamma*v*Log[Pi] + 162*EulerGamma^2*v*Log[Pi] - 
        123*Pi^2*v*Log[Pi] + 4248*Log[2]*Log[Pi] - 2700*EulerGamma*Log[2]*
         Log[Pi] + 288*v*Log[2]*Log[Pi] - 324*EulerGamma*v*Log[2]*Log[Pi] + 
        3726*Log[2]^2*Log[Pi] - 198*v*Log[2]^2*Log[Pi] + 756*Log[Pi]^2 - 
        486*EulerGamma*Log[Pi]^2 + 216*v*Log[Pi]^2 - 162*EulerGamma*v*
         Log[Pi]^2 + 1350*Log[2]*Log[Pi]^2 + 162*v*Log[2]*Log[Pi]^2 + 
        162*Log[Pi]^3 + 54*v*Log[Pi]^3 - 12*Zeta[3] - 516*v*Zeta[3]))/
      (49152*Pi^5) + (v*GoncharovPolyLog[{1}, 1 - v]*
       (2736 - 2160*EulerGamma + 810*EulerGamma^2 - 162*EulerGamma^3 - 
        375*Pi^2 + 225*EulerGamma*Pi^2 - 160*Pi^2*v + 96*EulerGamma*Pi^2*v + 
        3600*Log[2] - 2700*EulerGamma*Log[2] + 810*EulerGamma^2*Log[2] - 
        519*Pi^2*Log[2] - 480*v*Log[2] + 360*EulerGamma*v*Log[2] - 
        108*EulerGamma^2*v*Log[2] - 142*Pi^2*v*Log[2] + 1710*Log[2]^2 - 
        1026*EulerGamma*Log[2]^2 - 660*v*Log[2]^2 + 396*EulerGamma*v*
         Log[2]^2 + 30*Log[2]^3 - 340*v*Log[2]^3 + 2160*Log[Pi] - 
        1620*EulerGamma*Log[Pi] + 486*EulerGamma^2*Log[Pi] - 
        225*Pi^2*Log[Pi] - 96*Pi^2*v*Log[Pi] + 2700*Log[2]*Log[Pi] - 
        1620*EulerGamma*Log[2]*Log[Pi] - 360*v*Log[2]*Log[Pi] + 
        216*EulerGamma*v*Log[2]*Log[Pi] + 1026*Log[2]^2*Log[Pi] - 
        396*v*Log[2]^2*Log[Pi] + 810*Log[Pi]^2 - 486*EulerGamma*Log[Pi]^2 + 
        810*Log[2]*Log[Pi]^2 - 108*v*Log[2]*Log[Pi]^2 + 162*Log[Pi]^3 - 
        972*Zeta[3] - 384*v*Zeta[3]))/(12288*Pi^5) + 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-2208 + 1872*EulerGamma - 
        756*EulerGamma^2 + 162*EulerGamma^3 + 734*Pi^2 - 
        465*EulerGamma*Pi^2 + 384*v - 432*EulerGamma*v + 216*EulerGamma^2*v - 
        54*EulerGamma^3*v - 4*Pi^2*v + 27*EulerGamma*Pi^2*v - 912*Log[2] + 
        792*EulerGamma*Log[2] - 270*EulerGamma^2*Log[2] + 1069*Pi^2*Log[2] + 
        1392*v*Log[2] - 1152*EulerGamma*v*Log[2] + 378*EulerGamma^2*v*
         Log[2] - 63*Pi^2*v*Log[2] + 2724*Log[2]^2 - 1674*EulerGamma*
         Log[2]^2 + 1536*v*Log[2]^2 - 882*EulerGamma*v*Log[2]^2 + 
        3350*Log[2]^3 + 686*v*Log[2]^3 - 1872*Log[Pi] + 
        1512*EulerGamma*Log[Pi] - 486*EulerGamma^2*Log[Pi] + 
        465*Pi^2*Log[Pi] + 432*v*Log[Pi] - 432*EulerGamma*v*Log[Pi] + 
        162*EulerGamma^2*v*Log[Pi] - 27*Pi^2*v*Log[Pi] - 792*Log[2]*Log[Pi] + 
        540*EulerGamma*Log[2]*Log[Pi] + 1152*v*Log[2]*Log[Pi] - 
        756*EulerGamma*v*Log[2]*Log[Pi] + 1674*Log[2]^2*Log[Pi] + 
        882*v*Log[2]^2*Log[Pi] - 756*Log[Pi]^2 + 486*EulerGamma*Log[Pi]^2 + 
        216*v*Log[Pi]^2 - 162*EulerGamma*v*Log[Pi]^2 - 270*Log[2]*Log[Pi]^2 + 
        378*v*Log[2]*Log[Pi]^2 - 162*Log[Pi]^3 + 54*v*Log[Pi]^3 + 
        1932*Zeta[3] - 132*v*Zeta[3]))/(49152*Pi^5) - 
     (27840*Pi^2 - 23040*EulerGamma*Pi^2 + 7560*EulerGamma^2*Pi^2 - 
       572*Pi^4 + 414720*v - 328320*EulerGamma*v + 129600*EulerGamma^2*v - 
       32400*EulerGamma^3*v + 4860*EulerGamma^4*v - 60000*Pi^2*v + 
       45000*EulerGamma*Pi^2*v - 13500*EulerGamma^2*Pi^2*v + 193*Pi^4*v - 
       18240*Pi^2*v^2 + 15840*EulerGamma*Pi^2*v^2 - 5400*EulerGamma^2*Pi^2*
        v^2 + 1396*Pi^4*v^2 + 132480*Log[2] - 112320*EulerGamma*Log[2] + 
       45360*EulerGamma^2*Log[2] - 9720*EulerGamma^3*Log[2] + 
       48120*Pi^2*Log[2] - 31140*EulerGamma*Pi^2*Log[2] + 547200*v*Log[2] - 
       432000*EulerGamma*v*Log[2] + 162000*EulerGamma^2*v*Log[2] - 
       32400*EulerGamma^3*v*Log[2] - 103800*Pi^2*v*Log[2] + 
       62280*EulerGamma*Pi^2*v*Log[2] - 23040*v^2*Log[2] + 
       25920*EulerGamma*v^2*Log[2] - 12960*EulerGamma^2*v^2*Log[2] + 
       3240*EulerGamma^3*v^2*Log[2] - 19920*Pi^2*v^2*Log[2] + 
       14220*EulerGamma*Pi^2*v^2*Log[2] + 272160*Log[2]^2 - 
       218160*EulerGamma*Log[2]^2 + 69660*EulerGamma^2*Log[2]^2 + 
       32070*Pi^2*Log[2]^2 + 273600*v*Log[2]^2 - 205200*EulerGamma*v*
        Log[2]^2 + 61560*EulerGamma^2*v*Log[2]^2 - 71700*Pi^2*v*Log[2]^2 - 
       27360*v^2*Log[2]^2 + 34560*EulerGamma*v^2*Log[2]^2 - 
       14580*EulerGamma^2*v^2*Log[2]^2 - 5730*Pi^2*v^2*Log[2]^2 + 
       263760*Log[2]^3 - 167400*EulerGamma*Log[2]^3 + 6000*v*Log[2]^3 - 
       3600*EulerGamma*v*Log[2]^3 - 10560*v^2*Log[2]^3 + 
       15480*EulerGamma*v^2*Log[2]^3 + 134850*Log[2]^4 - 59340*v*Log[2]^4 + 
       2250*v^2*Log[2]^4 + 23040*Pi^2*Log[Pi] - 15120*EulerGamma*Pi^2*
        Log[Pi] + 328320*v*Log[Pi] - 259200*EulerGamma*v*Log[Pi] + 
       97200*EulerGamma^2*v*Log[Pi] - 19440*EulerGamma^3*v*Log[Pi] - 
       45000*Pi^2*v*Log[Pi] + 27000*EulerGamma*Pi^2*v*Log[Pi] - 
       15840*Pi^2*v^2*Log[Pi] + 10800*EulerGamma*Pi^2*v^2*Log[Pi] + 
       112320*Log[2]*Log[Pi] - 90720*EulerGamma*Log[2]*Log[Pi] + 
       29160*EulerGamma^2*Log[2]*Log[Pi] + 31140*Pi^2*Log[2]*Log[Pi] + 
       432000*v*Log[2]*Log[Pi] - 324000*EulerGamma*v*Log[2]*Log[Pi] + 
       97200*EulerGamma^2*v*Log[2]*Log[Pi] - 62280*Pi^2*v*Log[2]*Log[Pi] - 
       25920*v^2*Log[2]*Log[Pi] + 25920*EulerGamma*v^2*Log[2]*Log[Pi] - 
       9720*EulerGamma^2*v^2*Log[2]*Log[Pi] - 14220*Pi^2*v^2*Log[2]*Log[Pi] + 
       218160*Log[2]^2*Log[Pi] - 139320*EulerGamma*Log[2]^2*Log[Pi] + 
       205200*v*Log[2]^2*Log[Pi] - 123120*EulerGamma*v*Log[2]^2*Log[Pi] - 
       34560*v^2*Log[2]^2*Log[Pi] + 29160*EulerGamma*v^2*Log[2]^2*Log[Pi] + 
       167400*Log[2]^3*Log[Pi] + 3600*v*Log[2]^3*Log[Pi] - 
       15480*v^2*Log[2]^3*Log[Pi] + 7560*Pi^2*Log[Pi]^2 + 
       129600*v*Log[Pi]^2 - 97200*EulerGamma*v*Log[Pi]^2 + 
       29160*EulerGamma^2*v*Log[Pi]^2 - 13500*Pi^2*v*Log[Pi]^2 - 
       5400*Pi^2*v^2*Log[Pi]^2 + 45360*Log[2]*Log[Pi]^2 - 
       29160*EulerGamma*Log[2]*Log[Pi]^2 + 162000*v*Log[2]*Log[Pi]^2 - 
       97200*EulerGamma*v*Log[2]*Log[Pi]^2 - 12960*v^2*Log[2]*Log[Pi]^2 + 
       9720*EulerGamma*v^2*Log[2]*Log[Pi]^2 + 69660*Log[2]^2*Log[Pi]^2 + 
       61560*v*Log[2]^2*Log[Pi]^2 - 14580*v^2*Log[2]^2*Log[Pi]^2 + 
       32400*v*Log[Pi]^3 - 19440*EulerGamma*v*Log[Pi]^3 + 
       9720*Log[2]*Log[Pi]^3 + 32400*v*Log[2]*Log[Pi]^3 - 
       3240*v^2*Log[2]*Log[Pi]^3 + 4860*v*Log[Pi]^4 + 92160*Zeta[3] - 
       60480*EulerGamma*Zeta[3] - 194400*v*Zeta[3] + 116640*EulerGamma*v*
        Zeta[3] - 63360*v^2*Zeta[3] + 43200*EulerGamma*v^2*Zeta[3] + 
       120240*Log[2]*Zeta[3] - 263520*v*Log[2]*Zeta[3] - 
       55440*v^2*Log[2]*Zeta[3] + 60480*Log[Pi]*Zeta[3] - 
       116640*v*Log[Pi]*Zeta[3] - 43200*v^2*Log[Pi]*Zeta[3])/(2949120*Pi^5)), 
  -(v*(-7 + 3*v^2)*GoncharovPolyLog[{1}, 1 - v])/(2048*Pi^5) + 
   ((-1 + v)*(1 + v)*(-17 - 18*v^2 + 3*v^4)*GoncharovPolyLog[{0, 0}, 1 - v])/
    (32768*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(7 + 4*v^2 + v^4)*
     GoncharovPolyLog[{0, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
   ((-1 + v)*(1 + v)*(143 + 78*v^2 + 19*v^4)*GoncharovPolyLog[{0, 2}, 1 - v])/
    (32768*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(143 + 78*v^2 + 19*v^4)*
     GoncharovPolyLog[{2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
   (3*(-1 + v)*(1 + v)*(7 + 4*v^2 + v^4)*GoncharovPolyLog[{2, 1}, 1 - v])/
    (4096*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(-17 - 18*v^2 + 3*v^4)*
     GoncharovPolyLog[{2, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
   (((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{0}, 1 - v])/(16384*Pi^5) - 
     ((-1 + v)*(1 + v)*(3 + v^2)*GoncharovPolyLog[{2}, 1 - v])/(16384*Pi^5) - 
     (6*v - 2*v^3 - 3*Log[2] + 2*v^2*Log[2] + v^4*Log[2])/(16384*Pi^5))/
    epsilon - ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*
     (-15 + 54*EulerGamma - 141*v + 54*EulerGamma*v - 92*v^2 + 
      36*EulerGamma*v^2 - 68*v^3 + 36*EulerGamma*v^3 - 29*v^4 + 
      6*EulerGamma*v^4 - 7*v^5 + 6*EulerGamma*v^5 - 125*Log[2] - 
      125*v*Log[2] - 90*v^2*Log[2] - 90*v^3*Log[2] - 9*v^4*Log[2] - 
      9*v^5*Log[2] - 54*Log[Pi] - 54*v*Log[Pi] - 36*v^2*Log[Pi] - 
      36*v^3*Log[Pi] - 6*v^4*Log[Pi] - 6*v^5*Log[Pi]))/
    (32768*Pi^5*(3 + v^2)) + ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*
     (15 - 54*EulerGamma - 141*v + 54*EulerGamma*v + 92*v^2 - 
      36*EulerGamma*v^2 - 68*v^3 + 36*EulerGamma*v^3 + 29*v^4 - 
      6*EulerGamma*v^4 - 7*v^5 + 6*EulerGamma*v^5 - 35*Log[2] + 35*v*Log[2] - 
      6*v^2*Log[2] + 6*v^3*Log[2] - 7*v^4*Log[2] + 7*v^5*Log[2] + 
      54*Log[Pi] - 54*v*Log[Pi] + 36*v^2*Log[Pi] - 36*v^3*Log[Pi] + 
      6*v^4*Log[Pi] - 6*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
   (-109*Pi^2 + 2196*v - 648*EulerGamma*v + 43*Pi^2*v^2 - 24*v^3 + 
     49*Pi^2*v^4 - 252*v^5 + 72*EulerGamma*v^5 + 17*Pi^2*v^6 - 90*Log[2] + 
     324*EulerGamma*Log[2] + 540*v*Log[2] + 294*v^2*Log[2] - 
     108*EulerGamma*v^2*Log[2] + 144*v^3*Log[2] + 234*v^4*Log[2] - 
     180*EulerGamma*v^4*Log[2] - 12*v^5*Log[2] + 42*v^6*Log[2] - 
     36*EulerGamma*v^6*Log[2] - 699*Log[2]^2 + 213*v^2*Log[2]^2 + 
     423*v^4*Log[2]^2 + 63*v^6*Log[2]^2 + 648*v*Log[Pi] - 72*v^5*Log[Pi] - 
     324*Log[2]*Log[Pi] + 108*v^2*Log[2]*Log[Pi] + 180*v^4*Log[2]*Log[Pi] + 
     36*v^6*Log[2]*Log[Pi])/(196608*Pi^5*(3 + v^2)) + 
   epsilon*(-(v*(-103 + 57*v^2)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (8192*Pi^5) + (v*(-67 + 33*v^2)*GoncharovPolyLog[{1, 1}, 1 - v])/
      (2048*Pi^5) - (v*(-103 + 57*v^2)*GoncharovPolyLog[{1, 2}, 1 - v])/
      (8192*Pi^5) - ((-1 + v)*(1 + v)*(-15 - 30*v^2 + 13*v^4)*
       GoncharovPolyLog[{0, 0, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(13 + 9*v^2)*GoncharovPolyLog[{0, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(2 + v^2)*(13 + v^2)*
       GoncharovPolyLog[{0, 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(103 + 46*v^2 + 19*v^4)*GoncharovPolyLog[{0, 1, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(67 + 34*v^2 + 11*v^4)*GoncharovPolyLog[{0, 1, 1}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(103 + 46*v^2 + 19*v^4)*GoncharovPolyLog[{0, 1, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(575 + 282*v^2 + 87*v^4)*GoncharovPolyLog[{0, 2, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(361 + 174*v^2 + 57*v^4)*GoncharovPolyLog[{0, 2, 1}, 
        1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(15 - 66*v^2 + 35*v^4)*GoncharovPolyLog[{0, 2, 2}, 
        1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(15 - 66*v^2 + 35*v^4)*GoncharovPolyLog[{2, 0, 0}, 
        1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(361 + 174*v^2 + 57*v^4)*GoncharovPolyLog[{2, 0, 1}, 
        1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(575 + 282*v^2 + 87*v^4)*GoncharovPolyLog[{2, 0, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(103 + 46*v^2 + 19*v^4)*GoncharovPolyLog[{2, 1, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(67 + 34*v^2 + 11*v^4)*GoncharovPolyLog[{2, 1, 1}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(103 + 46*v^2 + 19*v^4)*GoncharovPolyLog[{2, 1, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(2 + v^2)*(13 + v^2)*GoncharovPolyLog[{2, 2, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(13 + 9*v^2)*
       GoncharovPolyLog[{2, 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(-15 - 30*v^2 + 13*v^4)*GoncharovPolyLog[{2, 2, 2}, 
        1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/(8192*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/(8192*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[{1 - I*Sqrt[3]}, 
        1 - v]*(Pi^2 - 3*Log[2]^2))/(49152*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[{1 + I*Sqrt[3]}, 
        1 - v]*(Pi^2 - 3*Log[2]^2))/(49152*Pi^5*(3 + v^2)) + 
     (v*GoncharovPolyLog[{1}, 1 - v]*(277 - 84*EulerGamma - 117*v^2 + 
        36*EulerGamma*v^2 + 65*Log[2] - 15*v^2*Log[2] + 84*Log[Pi] - 
        36*v^2*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*(-78 + 429*EulerGamma - 
        1020*v + 429*EulerGamma*v - 550*v^2 + 234*EulerGamma*v^2 - 366*v^3 + 
        234*EulerGamma*v^3 - 228*v^4 + 57*EulerGamma*v^4 - 62*v^5 + 
        57*EulerGamma*v^5 + 292*Log[2] + 292*v*Log[2] + 96*v^2*Log[2] + 
        96*v^3*Log[2] + 60*v^4*Log[2] + 60*v^5*Log[2] - 429*Log[Pi] - 
        429*v*Log[Pi] - 234*v^2*Log[Pi] - 234*v^3*Log[Pi] - 57*v^4*Log[Pi] - 
        57*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(78 - 429*EulerGamma - 1020*v + 
        429*EulerGamma*v + 550*v^2 - 234*EulerGamma*v^2 - 366*v^3 + 
        234*EulerGamma*v^3 + 228*v^4 - 57*EulerGamma*v^4 - 62*v^5 + 
        57*EulerGamma*v^5 + 843*Log[2] - 843*v*Log[2] + 534*v^2*Log[2] - 
        534*v^3*Log[2] + 79*v^4*Log[2] - 79*v^5*Log[2] + 429*Log[Pi] - 
        429*v*Log[Pi] + 234*v^2*Log[Pi] - 234*v^3*Log[Pi] + 57*v^4*Log[Pi] - 
        57*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(-27 + 252*EulerGamma - 
        645*v + 252*EulerGamma*v - 372*v^2 + 144*EulerGamma*v^2 - 236*v^3 + 
        144*EulerGamma*v^3 - 153*v^4 + 36*EulerGamma*v^4 - 39*v^5 + 
        36*EulerGamma*v^5 - 195*Log[2] - 195*v*Log[2] - 150*v^2*Log[2] - 
        150*v^3*Log[2] - 15*v^4*Log[2] - 15*v^5*Log[2] - 252*Log[Pi] - 
        252*v*Log[Pi] - 144*v^2*Log[Pi] - 144*v^3*Log[Pi] - 36*v^4*Log[Pi] - 
        36*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(27 - 252*EulerGamma - 645*v + 
        252*EulerGamma*v + 372*v^2 - 144*EulerGamma*v^2 - 236*v^3 + 
        144*EulerGamma*v^3 + 153*v^4 - 36*EulerGamma*v^4 - 39*v^5 + 
        36*EulerGamma*v^5 + 195*Log[2] - 195*v*Log[2] + 150*v^2*Log[2] - 
        150*v^3*Log[2] + 15*v^4*Log[2] - 15*v^5*Log[2] + 252*Log[Pi] - 
        252*v*Log[Pi] + 144*v^2*Log[Pi] - 144*v^3*Log[Pi] + 36*v^4*Log[Pi] - 
        36*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(102 - 51*EulerGamma + 72*v - 
        51*EulerGamma*v + 78*v^2 - 54*EulerGamma*v^2 + 134*v^3 - 
        54*EulerGamma*v^3 - 28*v^4 + 9*EulerGamma*v^4 - 6*v^5 + 
        9*EulerGamma*v^5 + 117*Log[2] + 117*v*Log[2] + 138*v^2*Log[2] + 
        138*v^3*Log[2] - 31*v^4*Log[2] - 31*v^5*Log[2] + 51*Log[Pi] + 
        51*v*Log[Pi] + 54*v^2*Log[Pi] + 54*v^3*Log[Pi] - 9*v^4*Log[Pi] - 
        9*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(-102 + 51*EulerGamma + 72*v - 
        51*EulerGamma*v - 78*v^2 + 54*EulerGamma*v^2 + 134*v^3 - 
        54*EulerGamma*v^3 + 28*v^4 - 9*EulerGamma*v^4 - 6*v^5 + 
        9*EulerGamma*v^5 + 106*Log[2] - 106*v*Log[2] + 12*v^2*Log[2] - 
        12*v^3*Log[2] + 26*v^4*Log[2] - 26*v^5*Log[2] - 51*Log[Pi] + 
        51*v*Log[Pi] - 54*v^2*Log[Pi] + 54*v^3*Log[Pi] + 9*v^4*Log[Pi] - 
        9*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(2826 + 270*EulerGamma - 
        486*EulerGamma^2 + 85*Pi^2 - 4446*v + 2538*EulerGamma*v - 
        486*EulerGamma^2*v + 85*Pi^2*v - 2784*v^2 + 1656*EulerGamma*v^2 - 
        324*EulerGamma^2*v^2 + 30*Pi^2*v^2 - 1536*v^3 + 1224*EulerGamma*v^3 - 
        324*EulerGamma^2*v^3 + 30*Pi^2*v^3 - 1242*v^4 + 522*EulerGamma*v^4 - 
        54*EulerGamma^2*v^4 + 29*Pi^2*v^4 - 18*v^5 + 126*EulerGamma*v^5 - 
        54*EulerGamma^2*v^5 + 29*Pi^2*v^5 - 1152*Log[2] + 
        2250*EulerGamma*Log[2] - 5508*v*Log[2] + 2250*EulerGamma*v*Log[2] - 
        3780*v^2*Log[2] + 1620*EulerGamma*v^2*Log[2] - 3252*v^3*Log[2] + 
        1620*EulerGamma*v^3*Log[2] - 876*v^4*Log[2] + 162*EulerGamma*v^4*
         Log[2] - 216*v^5*Log[2] + 162*EulerGamma*v^5*Log[2] - 
        2601*Log[2]^2 - 2601*v*Log[2]^2 - 2034*v^2*Log[2]^2 - 
        2034*v^3*Log[2]^2 - 69*v^4*Log[2]^2 - 69*v^5*Log[2]^2 - 270*Log[Pi] + 
        972*EulerGamma*Log[Pi] - 2538*v*Log[Pi] + 972*EulerGamma*v*Log[Pi] - 
        1656*v^2*Log[Pi] + 648*EulerGamma*v^2*Log[Pi] - 1224*v^3*Log[Pi] + 
        648*EulerGamma*v^3*Log[Pi] - 522*v^4*Log[Pi] + 
        108*EulerGamma*v^4*Log[Pi] - 126*v^5*Log[Pi] + 
        108*EulerGamma*v^5*Log[Pi] - 2250*Log[2]*Log[Pi] - 
        2250*v*Log[2]*Log[Pi] - 1620*v^2*Log[2]*Log[Pi] - 
        1620*v^3*Log[2]*Log[Pi] - 162*v^4*Log[2]*Log[Pi] - 
        162*v^5*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 486*v*Log[Pi]^2 - 
        324*v^2*Log[Pi]^2 - 324*v^3*Log[Pi]^2 - 54*v^4*Log[Pi]^2 - 
        54*v^5*Log[Pi]^2))/(196608*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(-2826 - 270*EulerGamma + 
        486*EulerGamma^2 - 1205*Pi^2 - 4446*v + 2538*EulerGamma*v - 
        486*EulerGamma^2*v + 1205*Pi^2*v + 2784*v^2 - 1656*EulerGamma*v^2 + 
        324*EulerGamma^2*v^2 - 606*Pi^2*v^2 - 1536*v^3 + 
        1224*EulerGamma*v^3 - 324*EulerGamma^2*v^3 + 606*Pi^2*v^3 + 
        1242*v^4 - 522*EulerGamma*v^4 + 54*EulerGamma^2*v^4 - 189*Pi^2*v^4 - 
        18*v^5 + 126*EulerGamma*v^5 - 54*EulerGamma^2*v^5 + 189*Pi^2*v^5 + 
        72*Log[2] + 630*EulerGamma*Log[2] + 1044*v*Log[2] - 
        630*EulerGamma*v*Log[2] + 12*v^2*Log[2] + 108*EulerGamma*v^2*Log[2] - 
        252*v^3*Log[2] - 108*EulerGamma*v^3*Log[2] - 324*v^4*Log[2] + 
        126*EulerGamma*v^4*Log[2] + 120*v^5*Log[2] - 126*EulerGamma*v^5*
         Log[2] - 3159*Log[2]^2 + 3159*v*Log[2]^2 - 1710*v^2*Log[2]^2 + 
        1710*v^3*Log[2]^2 - 363*v^4*Log[2]^2 + 363*v^5*Log[2]^2 + 
        270*Log[Pi] - 972*EulerGamma*Log[Pi] - 2538*v*Log[Pi] + 
        972*EulerGamma*v*Log[Pi] + 1656*v^2*Log[Pi] - 648*EulerGamma*v^2*
         Log[Pi] - 1224*v^3*Log[Pi] + 648*EulerGamma*v^3*Log[Pi] + 
        522*v^4*Log[Pi] - 108*EulerGamma*v^4*Log[Pi] - 126*v^5*Log[Pi] + 
        108*EulerGamma*v^5*Log[Pi] - 630*Log[2]*Log[Pi] + 
        630*v*Log[2]*Log[Pi] - 108*v^2*Log[2]*Log[Pi] + 
        108*v^3*Log[2]*Log[Pi] - 126*v^4*Log[2]*Log[Pi] + 
        126*v^5*Log[2]*Log[Pi] + 486*Log[Pi]^2 - 486*v*Log[Pi]^2 + 
        324*v^2*Log[Pi]^2 - 324*v^3*Log[Pi]^2 + 54*v^4*Log[Pi]^2 - 
        54*v^5*Log[Pi]^2))/(196608*Pi^5*(3 + v^2)) + 
     (3*Pi^2 - 327*EulerGamma*Pi^2 - 14292*v + 6588*EulerGamma*v - 
       972*EulerGamma^2*v + 1290*Pi^2*v - 349*Pi^2*v^2 + 
       129*EulerGamma*Pi^2*v^2 + 312*v^3 - 72*EulerGamma*v^3 - 224*Pi^2*v^3 - 
       111*Pi^2*v^4 + 147*EulerGamma*Pi^2*v^4 + 1692*v^5 - 
       756*EulerGamma*v^5 + 108*EulerGamma^2*v^5 - 218*Pi^2*v^5 - 
       55*Pi^2*v^6 + 51*EulerGamma*Pi^2*v^6 - 2826*Log[2] - 
       270*EulerGamma*Log[2] + 486*EulerGamma^2*Log[2] + 569*Pi^2*Log[2] - 
       5904*v*Log[2] + 1620*EulerGamma*v*Log[2] - 1662*v^2*Log[2] + 
       882*EulerGamma*v^2*Log[2] - 162*EulerGamma^2*v^2*Log[2] - 
       203*Pi^2*v^2*Log[2] - 1104*v^3*Log[2] + 432*EulerGamma*v^3*Log[2] - 
       294*v^4*Log[2] + 702*EulerGamma*v^4*Log[2] - 270*EulerGamma^2*v^4*
        Log[2] - 293*Pi^2*v^4*Log[2] + 288*v^5*Log[2] - 
       36*EulerGamma*v^5*Log[2] - 18*v^6*Log[2] + 126*EulerGamma*v^6*Log[2] - 
       54*EulerGamma^2*v^6*Log[2] - 73*Pi^2*v^6*Log[2] + 846*Log[2]^2 - 
       2097*EulerGamma*Log[2]^2 + 558*v*Log[2]^2 - 1746*v^2*Log[2]^2 + 
       639*EulerGamma*v^2*Log[2]^2 - 696*v^3*Log[2]^2 - 1890*v^4*Log[2]^2 + 
       1269*EulerGamma*v^4*Log[2]^2 - 294*v^5*Log[2]^2 - 234*v^6*Log[2]^2 + 
       189*EulerGamma*v^6*Log[2]^2 + 2265*Log[2]^3 - 615*v^2*Log[2]^3 - 
       1501*v^4*Log[2]^3 - 149*v^6*Log[2]^3 + 327*Pi^2*Log[Pi] - 
       6588*v*Log[Pi] + 1944*EulerGamma*v*Log[Pi] - 129*Pi^2*v^2*Log[Pi] + 
       72*v^3*Log[Pi] - 147*Pi^2*v^4*Log[Pi] + 756*v^5*Log[Pi] - 
       216*EulerGamma*v^5*Log[Pi] - 51*Pi^2*v^6*Log[Pi] + 
       270*Log[2]*Log[Pi] - 972*EulerGamma*Log[2]*Log[Pi] - 
       1620*v*Log[2]*Log[Pi] - 882*v^2*Log[2]*Log[Pi] + 
       324*EulerGamma*v^2*Log[2]*Log[Pi] - 432*v^3*Log[2]*Log[Pi] - 
       702*v^4*Log[2]*Log[Pi] + 540*EulerGamma*v^4*Log[2]*Log[Pi] + 
       36*v^5*Log[2]*Log[Pi] - 126*v^6*Log[2]*Log[Pi] + 
       108*EulerGamma*v^6*Log[2]*Log[Pi] + 2097*Log[2]^2*Log[Pi] - 
       639*v^2*Log[2]^2*Log[Pi] - 1269*v^4*Log[2]^2*Log[Pi] - 
       189*v^6*Log[2]^2*Log[Pi] - 972*v*Log[Pi]^2 + 108*v^5*Log[Pi]^2 + 
       486*Log[2]*Log[Pi]^2 - 162*v^2*Log[2]*Log[Pi]^2 - 
       270*v^4*Log[2]*Log[Pi]^2 - 54*v^6*Log[2]*Log[Pi]^2 + 1560*Zeta[3] - 
       552*v^2*Zeta[3] - 696*v^4*Zeta[3] - 312*v^6*Zeta[3])/
      (196608*Pi^5*(3 + v^2))) + 
   epsilon^2*((-5*v*(-7 + 9*v^2)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/
      (8192*Pi^5) + (v*(-509 + 291*v^2)*GoncharovPolyLog[{1, 0, 1}, 1 - v])/
      (4096*Pi^5) - (3*v*(-257 + 143*v^2)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/
      (8192*Pi^5) + (v*(-509 + 291*v^2)*GoncharovPolyLog[{1, 1, 0}, 1 - v])/
      (4096*Pi^5) - (v*(-163 + 87*v^2)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/
      (512*Pi^5) + (v*(-509 + 291*v^2)*GoncharovPolyLog[{1, 1, 2}, 1 - v])/
      (4096*Pi^5) - (3*v*(-257 + 143*v^2)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/
      (8192*Pi^5) + (v*(-509 + 291*v^2)*GoncharovPolyLog[{1, 2, 1}, 1 - v])/
      (4096*Pi^5) - (5*v*(-7 + 9*v^2)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/
      (8192*Pi^5) + ((-1 + v)*(1 + v)*(-11 - 54*v^2 + 33*v^4)*
       GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(-6 + v^2)*(1 + v^2)*GoncharovPolyLog[{0, 0, 0, 1}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(-169 - 102*v^2 + 7*v^4)*GoncharovPolyLog[
        {0, 0, 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(1003 + 414*v^2 + 135*v^4)*GoncharovPolyLog[
        {0, 0, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(577 + 306*v^2 + 45*v^4)*GoncharovPolyLog[
        {0, 0, 1, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(1003 + 414*v^2 + 135*v^4)*GoncharovPolyLog[
        {0, 0, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(1795 + 870*v^2 + 151*v^4)*GoncharovPolyLog[
        {0, 0, 2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(1147 + 534*v^2 + 111*v^4)*GoncharovPolyLog[
        {0, 0, 2, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(95 - 54*v^2 + 63*v^4)*GoncharovPolyLog[{0, 0, 2, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (15*(-1 + v)*(1 + v)*(7 - 2*v^2 + 3*v^4)*GoncharovPolyLog[{0, 1, 0, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {0, 1, 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(771 + 342*v^2 + 143*v^4)*GoncharovPolyLog[
        {0, 1, 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {0, 1, 1, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(163 + 76*v^2 + 29*v^4)*GoncharovPolyLog[
        {0, 1, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {0, 1, 1, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(771 + 342*v^2 + 143*v^4)*GoncharovPolyLog[
        {0, 1, 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {0, 1, 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (15*(-1 + v)*(1 + v)*(7 - 2*v^2 + 3*v^4)*GoncharovPolyLog[{0, 1, 2, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(119 - 3*v^2 + 44*v^4)*GoncharovPolyLog[{0, 2, 0, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(6253 + 2778*v^2 + 1065*v^4)*GoncharovPolyLog[
        {0, 2, 0, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(9757 + 4410*v^2 + 1625*v^4)*GoncharovPolyLog[
        {0, 2, 0, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(5839 + 2406*v^2 + 1083*v^4)*GoncharovPolyLog[
        {0, 2, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(3631 + 1614*v^2 + 627*v^4)*GoncharovPolyLog[
        {0, 2, 1, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(5839 + 2406*v^2 + 1083*v^4)*GoncharovPolyLog[
        {0, 2, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(127 + 87*v^2 + 6*v^4)*GoncharovPolyLog[{0, 2, 2, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(-69 - 62*v^2 + 3*v^4)*GoncharovPolyLog[
        {0, 2, 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(331 - 42*v^2 + 143*v^4)*GoncharovPolyLog[
        {0, 2, 2, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 2, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 2, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(331 - 42*v^2 + 143*v^4)*GoncharovPolyLog[
        {2, 0, 0, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(-69 - 62*v^2 + 3*v^4)*GoncharovPolyLog[
        {2, 0, 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(127 + 87*v^2 + 6*v^4)*GoncharovPolyLog[{2, 0, 0, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(5839 + 2406*v^2 + 1083*v^4)*GoncharovPolyLog[
        {2, 0, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(3631 + 1614*v^2 + 627*v^4)*GoncharovPolyLog[
        {2, 0, 1, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(5839 + 2406*v^2 + 1083*v^4)*GoncharovPolyLog[
        {2, 0, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(9757 + 4410*v^2 + 1625*v^4)*GoncharovPolyLog[
        {2, 0, 2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(6253 + 2778*v^2 + 1065*v^4)*GoncharovPolyLog[
        {2, 0, 2, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(119 - 3*v^2 + 44*v^4)*GoncharovPolyLog[{2, 0, 2, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (15*(-1 + v)*(1 + v)*(7 - 2*v^2 + 3*v^4)*GoncharovPolyLog[{2, 1, 0, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {2, 1, 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(771 + 342*v^2 + 143*v^4)*GoncharovPolyLog[
        {2, 1, 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {2, 1, 1, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(163 + 76*v^2 + 29*v^4)*GoncharovPolyLog[
        {2, 1, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {2, 1, 1, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(771 + 342*v^2 + 143*v^4)*GoncharovPolyLog[
        {2, 1, 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(509 + 218*v^2 + 97*v^4)*GoncharovPolyLog[
        {2, 1, 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     (15*(-1 + v)*(1 + v)*(7 - 2*v^2 + 3*v^4)*GoncharovPolyLog[{2, 1, 2, 2}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(95 - 54*v^2 + 63*v^4)*GoncharovPolyLog[{2, 2, 0, 0}, 
        1 - v])/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(1147 + 534*v^2 + 111*v^4)*GoncharovPolyLog[
        {2, 2, 0, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(1795 + 870*v^2 + 151*v^4)*GoncharovPolyLog[
        {2, 2, 0, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(1003 + 414*v^2 + 135*v^4)*GoncharovPolyLog[
        {2, 2, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(577 + 306*v^2 + 45*v^4)*GoncharovPolyLog[
        {2, 2, 1, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(1003 + 414*v^2 + 135*v^4)*GoncharovPolyLog[
        {2, 2, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(-169 - 102*v^2 + 7*v^4)*GoncharovPolyLog[
        {2, 2, 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(-6 + v^2)*(1 + v^2)*GoncharovPolyLog[{2, 2, 2, 1}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(-11 - 54*v^2 + 33*v^4)*GoncharovPolyLog[{2, 2, 2, 2}, 
        1 - v])/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 0, 2}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2, 0}, 1 - v])/(16384*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (7*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2, 0}, 1 - v])/(512*Pi^5*(3 + v^2)) - 
     (11*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     (33*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (33*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (11*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0, 2}, 1 - v])/(512*Pi^5*(3 + v^2)) + 
     (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1, 2}, 1 - v])/(32768*Pi^5*(3 + v^2)) - 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2, 0}, 1 - v])/(32768*Pi^5*(3 + v^2)) + 
     (7*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2, 1}, 1 - v])/(16384*Pi^5*(3 + v^2)) + 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - (7*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 1}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 2}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) - (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 0}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) - (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 2}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (11*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (33*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 2}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) - (33*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 0}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) + (11*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)) + (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 0}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (51*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 2}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 0}, 1 - v])/
      (32768*Pi^5*(3 + v^2)) + (7*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 1}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (16384*Pi^5*(3 + v^2)) + (3*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) - (5*(-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (4096*Pi^5*(3 + v^2)) + (5*(-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (16384*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) + ((-1 + v)*(1 + v)*(53 + 18*v^2 + 9*v^4)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(24576*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) - ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(24576*Pi^5*(3 + v^2)) - 
     ((-1 + v)*(1 + v)*(23 + 6*v^2 + 3*v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (24576*Pi^5*(3 + v^2)) - (v*GoncharovPolyLog[{1, 1}, 1 - v]*
       (1301 - 402*EulerGamma - 621*v^2 + 198*EulerGamma*v^2 + 295*Log[2] - 
        105*v^2*Log[2] + 402*Log[Pi] - 198*v^2*Log[Pi]))/(4096*Pi^5) + 
     (v*GoncharovPolyLog[{1, 0}, 1 - v]*(982 - 309*EulerGamma - 522*v^2 + 
        171*EulerGamma*v^2 + 583*Log[2] - 297*v^2*Log[2] + 309*Log[Pi] - 
        171*v^2*Log[Pi]))/(8192*Pi^5) + (v*GoncharovPolyLog[{1, 2}, 1 - v]*
       (982 - 309*EulerGamma - 522*v^2 + 171*EulerGamma*v^2 - 153*Log[2] + 
        87*v^2*Log[2] + 309*Log[Pi] - 171*v^2*Log[Pi]))/(8192*Pi^5) - 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 1}, 1 - v]*(-618 + 624*EulerGamma - 
        1158*v + 624*EulerGamma*v - 744*v^2 + 432*EulerGamma*v^2 - 888*v^3 + 
        432*EulerGamma*v^3 - 30*v^4 - 18*v^5 - 245*Log[2] - 245*v*Log[2] - 
        450*v^2*Log[2] - 450*v^3*Log[2] + 135*v^4*Log[2] + 135*v^5*Log[2] - 
        624*Log[Pi] - 624*v*Log[Pi] - 432*v^2*Log[Pi] - 432*v^3*Log[Pi]))/
      (32768*Pi^5*(3 + v^2)) + ((1 + v)*GoncharovPolyLog[{2, 2, 1}, 1 - v]*
       (618 - 624*EulerGamma - 1158*v + 624*EulerGamma*v + 744*v^2 - 
        432*EulerGamma*v^2 - 888*v^3 + 432*EulerGamma*v^3 + 30*v^4 - 18*v^5 + 
        245*Log[2] - 245*v*Log[2] + 450*v^2*Log[2] - 450*v^3*Log[2] - 
        135*v^4*Log[2] + 135*v^5*Log[2] + 624*Log[Pi] - 624*v*Log[Pi] + 
        432*v^2*Log[Pi] - 432*v^3*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 1}, 1 - v]*(-186 + 4332*EulerGamma - 
        10398*v + 4332*EulerGamma*v - 5112*v^2 + 2088*EulerGamma*v^2 - 
        2792*v^3 + 2088*EulerGamma*v^3 - 2622*v^4 + 684*EulerGamma*v^4 - 
        714*v^5 + 684*EulerGamma*v^5 - 2825*Log[2] - 2825*v*Log[2] - 
        1770*v^2*Log[2] - 1770*v^3*Log[2] - 285*v^4*Log[2] - 285*v^5*Log[2] - 
        4332*Log[Pi] - 4332*v*Log[Pi] - 2088*v^2*Log[Pi] - 2088*v^3*Log[Pi] - 
        684*v^4*Log[Pi] - 684*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 0, 1}, 1 - v]*(186 - 4332*EulerGamma - 
        10398*v + 4332*EulerGamma*v + 5112*v^2 - 2088*EulerGamma*v^2 - 
        2792*v^3 + 2088*EulerGamma*v^3 + 2622*v^4 - 684*EulerGamma*v^4 - 
        714*v^5 + 684*EulerGamma*v^5 + 2825*Log[2] - 2825*v*Log[2] + 
        1770*v^2*Log[2] - 1770*v^3*Log[2] + 285*v^4*Log[2] - 285*v^5*Log[2] + 
        4332*Log[Pi] - 4332*v*Log[Pi] + 2088*v^2*Log[Pi] - 2088*v^3*Log[Pi] + 
        684*v^4*Log[Pi] - 684*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 0}, 1 - v]*(-285 + 3450*EulerGamma - 
        8247*v + 3450*EulerGamma*v - 4116*v^2 + 1692*EulerGamma*v^2 - 
        2348*v^3 + 1692*EulerGamma*v^3 - 2023*v^4 + 522*EulerGamma*v^4 - 
        549*v^5 + 522*EulerGamma*v^5 - 5948*Log[2] - 5948*v*Log[2] - 
        3408*v^2*Log[2] - 3408*v^3*Log[2] - 692*v^4*Log[2] - 692*v^5*Log[2] - 
        3450*Log[Pi] - 3450*v*Log[Pi] - 1692*v^2*Log[Pi] - 1692*v^3*Log[Pi] - 
        522*v^4*Log[Pi] - 522*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 0, 2}, 1 - v]*(285 - 3450*EulerGamma - 
        8247*v + 3450*EulerGamma*v + 4116*v^2 - 1692*EulerGamma*v^2 - 
        2348*v^3 + 1692*EulerGamma*v^3 + 2023*v^4 - 522*EulerGamma*v^4 - 
        549*v^5 + 522*EulerGamma*v^5 - 2857*Log[2] + 2857*v*Log[2] - 
        1026*v^2*Log[2] + 1026*v^3*Log[2] - 581*v^4*Log[2] + 581*v^5*Log[2] + 
        3450*Log[Pi] - 3450*v*Log[Pi] + 1692*v^2*Log[Pi] - 1692*v^3*Log[Pi] + 
        522*v^4*Log[Pi] - 522*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 1}, 1 - v]*(9 + 1206*EulerGamma - 
        3045*v + 1206*EulerGamma*v - 1596*v^2 + 612*EulerGamma*v^2 - 
        868*v^3 + 612*EulerGamma*v^3 - 789*v^4 + 198*EulerGamma*v^4 - 
        207*v^5 + 198*EulerGamma*v^5 - 885*Log[2] - 885*v*Log[2] - 
        570*v^2*Log[2] - 570*v^3*Log[2] - 105*v^4*Log[2] - 105*v^5*Log[2] - 
        1206*Log[Pi] - 1206*v*Log[Pi] - 612*v^2*Log[Pi] - 612*v^3*Log[Pi] - 
        198*v^4*Log[Pi] - 198*v^5*Log[Pi]))/(8192*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 1, 1}, 1 - v]*(-9 - 1206*EulerGamma - 
        3045*v + 1206*EulerGamma*v + 1596*v^2 - 612*EulerGamma*v^2 - 
        868*v^3 + 612*EulerGamma*v^3 + 789*v^4 - 198*EulerGamma*v^4 - 
        207*v^5 + 198*EulerGamma*v^5 + 885*Log[2] - 885*v*Log[2] + 
        570*v^2*Log[2] - 570*v^3*Log[2] + 105*v^4*Log[2] - 105*v^5*Log[2] + 
        1206*Log[Pi] - 1206*v*Log[Pi] + 612*v^2*Log[Pi] - 612*v^3*Log[Pi] + 
        198*v^4*Log[Pi] - 198*v^5*Log[Pi]))/(8192*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 0}, 1 - v]*(108 + 927*EulerGamma - 
        2310*v + 927*EulerGamma*v - 1092*v^2 + 414*EulerGamma*v^2 - 476*v^3 + 
        414*EulerGamma*v^3 - 648*v^4 + 171*EulerGamma*v^4 - 174*v^5 + 
        171*EulerGamma*v^5 - 1749*Log[2] - 1749*v*Log[2] - 858*v^2*Log[2] - 
        858*v^3*Log[2] - 297*v^4*Log[2] - 297*v^5*Log[2] - 927*Log[Pi] - 
        927*v*Log[Pi] - 414*v^2*Log[Pi] - 414*v^3*Log[Pi] - 171*v^4*Log[Pi] - 
        171*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1, 2}, 1 - v]*(108 + 927*EulerGamma - 
        2310*v + 927*EulerGamma*v - 1092*v^2 + 414*EulerGamma*v^2 - 476*v^3 + 
        414*EulerGamma*v^3 - 648*v^4 + 171*EulerGamma*v^4 - 174*v^5 + 
        171*EulerGamma*v^5 + 459*Log[2] + 459*v*Log[2] + 198*v^2*Log[2] + 
        198*v^3*Log[2] + 87*v^4*Log[2] + 87*v^5*Log[2] - 927*Log[Pi] - 
        927*v*Log[Pi] - 414*v^2*Log[Pi] - 414*v^3*Log[Pi] - 171*v^4*Log[Pi] - 
        171*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 0}, 1 - v]*(-108 - 927*EulerGamma - 
        2310*v + 927*EulerGamma*v + 1092*v^2 - 414*EulerGamma*v^2 - 476*v^3 + 
        414*EulerGamma*v^3 + 648*v^4 - 171*EulerGamma*v^4 - 174*v^5 + 
        171*EulerGamma*v^5 + 1749*Log[2] - 1749*v*Log[2] + 858*v^2*Log[2] - 
        858*v^3*Log[2] + 297*v^4*Log[2] - 297*v^5*Log[2] + 927*Log[Pi] - 
        927*v*Log[Pi] + 414*v^2*Log[Pi] - 414*v^3*Log[Pi] + 171*v^4*Log[Pi] - 
        171*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 1, 2}, 1 - v]*(-108 - 927*EulerGamma - 
        2310*v + 927*EulerGamma*v + 1092*v^2 - 414*EulerGamma*v^2 - 476*v^3 + 
        414*EulerGamma*v^3 + 648*v^4 - 171*EulerGamma*v^4 - 174*v^5 + 
        171*EulerGamma*v^5 - 459*Log[2] + 459*v*Log[2] - 198*v^2*Log[2] + 
        198*v^3*Log[2] - 87*v^4*Log[2] + 87*v^5*Log[2] + 927*Log[Pi] - 
        927*v*Log[Pi] + 414*v^2*Log[Pi] - 414*v^3*Log[Pi] + 171*v^4*Log[Pi] - 
        171*v^5*Log[Pi]))/(16384*Pi^5*(3 + v^2)) - 
     ((-1 + v)*GoncharovPolyLog[{0, 2, 2}, 1 - v]*(552 + 45*EulerGamma - 
        210*v + 45*EulerGamma*v + 298*v^2 - 198*EulerGamma*v^2 + 722*v^3 - 
        198*EulerGamma*v^3 - 314*v^4 + 105*EulerGamma*v^4 - 88*v^5 + 
        105*EulerGamma*v^5 - 1106*Log[2] - 1106*v*Log[2] - 300*v^2*Log[2] - 
        300*v^3*Log[2] - 258*v^4*Log[2] - 258*v^5*Log[2] - 45*Log[Pi] - 
        45*v*Log[Pi] + 198*v^2*Log[Pi] + 198*v^3*Log[Pi] - 105*v^4*Log[Pi] - 
        105*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 0, 0}, 1 - v]*(-552 - 45*EulerGamma - 
        210*v + 45*EulerGamma*v - 298*v^2 + 198*EulerGamma*v^2 + 722*v^3 - 
        198*EulerGamma*v^3 + 314*v^4 - 105*EulerGamma*v^4 - 88*v^5 + 
        105*EulerGamma*v^5 + 421*Log[2] - 421*v*Log[2] - 438*v^2*Log[2] + 
        438*v^3*Log[2] + 353*v^4*Log[2] - 353*v^5*Log[2] + 45*Log[Pi] - 
        45*v*Log[Pi] - 198*v^2*Log[Pi] + 198*v^3*Log[Pi] + 105*v^4*Log[Pi] - 
        105*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 0}, 1 - v]*(276 - 45*EulerGamma - 
        66*v - 45*EulerGamma*v + 50*v^2 - 90*EulerGamma*v^2 + 266*v^3 - 
        90*EulerGamma*v^3 - 142*v^4 + 39*EulerGamma*v^4 - 32*v^5 + 
        39*EulerGamma*v^5 + 101*Log[2] + 101*v*Log[2] + 234*v^2*Log[2] + 
        234*v^3*Log[2] - 111*v^4*Log[2] - 111*v^5*Log[2] + 45*Log[Pi] + 
        45*v*Log[Pi] + 90*v^2*Log[Pi] + 90*v^3*Log[Pi] - 39*v^4*Log[Pi] - 
        39*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 2, 2}, 1 - v]*(-276 + 45*EulerGamma - 
        66*v - 45*EulerGamma*v - 50*v^2 + 90*EulerGamma*v^2 + 266*v^3 - 
        90*EulerGamma*v^3 + 142*v^4 - 39*EulerGamma*v^4 - 32*v^5 + 
        39*EulerGamma*v^5 + 248*Log[2] - 248*v*Log[2] + 24*v^2*Log[2] - 
        24*v^3*Log[2] + 64*v^4*Log[2] - 64*v^5*Log[2] - 45*Log[Pi] + 
        45*v*Log[Pi] - 90*v^2*Log[Pi] + 90*v^3*Log[Pi] + 39*v^4*Log[Pi] - 
        39*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0, 2}, 1 - v]*(-489 + 624*EulerGamma - 
        1167*v + 624*EulerGamma*v - 620*v^2 + 360*EulerGamma*v^2 - 660*v^3 + 
        360*EulerGamma*v^3 - 99*v^4 + 24*EulerGamma*v^4 - 37*v^5 + 
        24*EulerGamma*v^5 + 547*Log[2] + 547*v*Log[2] + 150*v^2*Log[2] + 
        150*v^3*Log[2] + 103*v^4*Log[2] + 103*v^5*Log[2] - 624*Log[Pi] - 
        624*v*Log[Pi] - 360*v^2*Log[Pi] - 360*v^3*Log[Pi] - 24*v^4*Log[Pi] - 
        24*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 2, 0}, 1 - v]*(489 - 624*EulerGamma - 
        1167*v + 624*EulerGamma*v + 620*v^2 - 360*EulerGamma*v^2 - 660*v^3 + 
        360*EulerGamma*v^3 + 99*v^4 - 24*EulerGamma*v^4 - 37*v^5 + 
        24*EulerGamma*v^5 + 1058*Log[2] - 1058*v*Log[2] + 828*v^2*Log[2] - 
        828*v^3*Log[2] - 78*v^4*Log[2] + 78*v^5*Log[2] + 624*Log[Pi] - 
        624*v*Log[Pi] + 360*v^2*Log[Pi] - 360*v^3*Log[Pi] + 24*v^4*Log[Pi] - 
        24*v^5*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v]*(105 - 345*EulerGamma - 
        495*v^2 + 255*EulerGamma*v^2 + 115*v^4 + 45*EulerGamma*v^4 - 45*v^6 + 
        45*EulerGamma*v^6 - 69*Log[2] + 51*v^2*Log[2] + 9*v^4*Log[2] + 
        9*v^6*Log[2] + 345*Log[Pi] - 255*v^2*Log[Pi] - 45*v^4*Log[Pi] - 
        45*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v]*(105 - 345*EulerGamma - 
        495*v^2 + 255*EulerGamma*v^2 + 115*v^4 + 45*EulerGamma*v^4 - 45*v^6 + 
        45*EulerGamma*v^6 - 69*Log[2] + 51*v^2*Log[2] + 9*v^4*Log[2] + 
        9*v^6*Log[2] + 345*Log[Pi] - 255*v^2*Log[Pi] - 45*v^4*Log[Pi] - 
        45*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v]*(105 - 345*EulerGamma - 
        495*v^2 + 255*EulerGamma*v^2 + 115*v^4 + 45*EulerGamma*v^4 - 45*v^6 + 
        45*EulerGamma*v^6 - 782*Log[2] + 578*v^2*Log[2] + 102*v^4*Log[2] + 
        102*v^6*Log[2] + 345*Log[Pi] - 255*v^2*Log[Pi] - 45*v^4*Log[Pi] - 
        45*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v]*(105 - 345*EulerGamma - 
        495*v^2 + 255*EulerGamma*v^2 + 115*v^4 + 45*EulerGamma*v^4 - 45*v^6 + 
        45*EulerGamma*v^6 - 782*Log[2] + 578*v^2*Log[2] + 102*v^4*Log[2] + 
        102*v^6*Log[2] + 345*Log[Pi] - 255*v^2*Log[Pi] - 45*v^4*Log[Pi] - 
        45*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v]*(84 - 276*EulerGamma - 
        396*v^2 + 204*EulerGamma*v^2 + 92*v^4 + 36*EulerGamma*v^4 - 36*v^6 + 
        36*EulerGamma*v^6 + 437*Log[2] - 323*v^2*Log[2] - 57*v^4*Log[2] - 
        57*v^6*Log[2] + 276*Log[Pi] - 204*v^2*Log[Pi] - 36*v^4*Log[Pi] - 
        36*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v]*(84 - 276*EulerGamma - 
        396*v^2 + 204*EulerGamma*v^2 + 92*v^4 + 36*EulerGamma*v^4 - 36*v^6 + 
        36*EulerGamma*v^6 + 437*Log[2] - 323*v^2*Log[2] - 57*v^4*Log[2] - 
        57*v^6*Log[2] + 276*Log[Pi] - 204*v^2*Log[Pi] - 36*v^4*Log[Pi] - 
        36*v^6*Log[Pi]))/(32768*Pi^5*(3 + v^2)) + 
     (3*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v]*
       (42 - 138*EulerGamma - 198*v^2 + 102*EulerGamma*v^2 + 46*v^4 + 
        18*EulerGamma*v^4 - 18*v^6 + 18*EulerGamma*v^6 - 115*Log[2] + 
        85*v^2*Log[2] + 15*v^4*Log[2] + 15*v^6*Log[2] + 138*Log[Pi] - 
        102*v^2*Log[Pi] - 18*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (32768*Pi^5*(3 + v^2)) - (3*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 
        1 - v]*(42 - 138*EulerGamma - 198*v^2 + 102*EulerGamma*v^2 + 46*v^4 + 
        18*EulerGamma*v^4 - 18*v^6 + 18*EulerGamma*v^6 - 115*Log[2] + 
        85*v^2*Log[2] + 15*v^4*Log[2] + 15*v^6*Log[2] + 138*Log[Pi] - 
        102*v^2*Log[Pi] - 18*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (32768*Pi^5*(3 + v^2)) + (3*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 
        1 - v]*(42 - 138*EulerGamma - 198*v^2 + 102*EulerGamma*v^2 + 46*v^4 + 
        18*EulerGamma*v^4 - 18*v^6 + 18*EulerGamma*v^6 - 115*Log[2] + 
        85*v^2*Log[2] + 15*v^4*Log[2] + 15*v^6*Log[2] + 138*Log[Pi] - 
        102*v^2*Log[Pi] - 18*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (32768*Pi^5*(3 + v^2)) - (3*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 
        1 - v]*(42 - 138*EulerGamma - 198*v^2 + 102*EulerGamma*v^2 + 46*v^4 + 
        18*EulerGamma*v^4 - 18*v^6 + 18*EulerGamma*v^6 - 115*Log[2] + 
        85*v^2*Log[2] + 15*v^4*Log[2] + 15*v^6*Log[2] + 138*Log[Pi] - 
        102*v^2*Log[Pi] - 18*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (32768*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 
        1 - v]*(21 - 69*EulerGamma - 99*v^2 + 51*EulerGamma*v^2 + 23*v^4 + 
        9*EulerGamma*v^4 - 9*v^6 + 9*EulerGamma*v^6 + 207*Log[2] - 
        153*v^2*Log[2] - 27*v^4*Log[2] - 27*v^6*Log[2] + 69*Log[Pi] - 
        51*v^2*Log[Pi] - 9*v^4*Log[Pi] - 9*v^6*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v]*
       (21 - 69*EulerGamma - 99*v^2 + 51*EulerGamma*v^2 + 23*v^4 + 
        9*EulerGamma*v^4 - 9*v^6 + 9*EulerGamma*v^6 + 207*Log[2] - 
        153*v^2*Log[2] - 27*v^4*Log[2] - 27*v^6*Log[2] + 69*Log[Pi] - 
        51*v^2*Log[Pi] - 9*v^4*Log[Pi] - 9*v^6*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*
       (-92*Pi^2 + 68*Pi^2*v^2 + 12*Pi^2*v^4 + 12*Pi^2*v^6 - 126*Log[2] + 
        414*EulerGamma*Log[2] + 594*v^2*Log[2] - 306*EulerGamma*v^2*Log[2] - 
        138*v^4*Log[2] - 54*EulerGamma*v^4*Log[2] + 54*v^6*Log[2] - 
        54*EulerGamma*v^6*Log[2] - 1035*Log[2]^2 + 765*v^2*Log[2]^2 + 
        135*v^4*Log[2]^2 + 135*v^6*Log[2]^2 - 414*Log[2]*Log[Pi] + 
        306*v^2*Log[2]*Log[Pi] + 54*v^4*Log[2]*Log[Pi] + 
        54*v^6*Log[2]*Log[Pi]))/(49152*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*(-92*Pi^2 + 68*Pi^2*v^2 + 
        12*Pi^2*v^4 + 12*Pi^2*v^6 - 126*Log[2] + 414*EulerGamma*Log[2] + 
        594*v^2*Log[2] - 306*EulerGamma*v^2*Log[2] - 138*v^4*Log[2] - 
        54*EulerGamma*v^4*Log[2] + 54*v^6*Log[2] - 54*EulerGamma*v^6*Log[2] - 
        1035*Log[2]^2 + 765*v^2*Log[2]^2 + 135*v^4*Log[2]^2 + 
        135*v^6*Log[2]^2 - 414*Log[2]*Log[Pi] + 306*v^2*Log[2]*Log[Pi] + 
        54*v^4*Log[2]*Log[Pi] + 54*v^6*Log[2]*Log[Pi]))/
      (49152*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*
       (-1564*Pi^2 + 1156*Pi^2*v^2 + 204*Pi^2*v^4 + 204*Pi^2*v^6 - 
        630*Log[2] + 2070*EulerGamma*Log[2] + 2970*v^2*Log[2] - 
        1530*EulerGamma*v^2*Log[2] - 690*v^4*Log[2] - 270*EulerGamma*v^4*
         Log[2] + 270*v^6*Log[2] - 270*EulerGamma*v^6*Log[2] - 
        1863*Log[2]^2 + 1377*v^2*Log[2]^2 + 243*v^4*Log[2]^2 + 
        243*v^6*Log[2]^2 - 2070*Log[2]*Log[Pi] + 1530*v^2*Log[2]*Log[Pi] + 
        270*v^4*Log[2]*Log[Pi] + 270*v^6*Log[2]*Log[Pi]))/
      (196608*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*
       (-1564*Pi^2 + 1156*Pi^2*v^2 + 204*Pi^2*v^4 + 204*Pi^2*v^6 - 
        630*Log[2] + 2070*EulerGamma*Log[2] + 2970*v^2*Log[2] - 
        1530*EulerGamma*v^2*Log[2] - 690*v^4*Log[2] - 270*EulerGamma*v^4*
         Log[2] + 270*v^6*Log[2] - 270*EulerGamma*v^6*Log[2] - 
        1863*Log[2]^2 + 1377*v^2*Log[2]^2 + 243*v^4*Log[2]^2 + 
        243*v^6*Log[2]^2 - 2070*Log[2]*Log[Pi] + 1530*v^2*Log[2]*Log[Pi] + 
        270*v^4*Log[2]*Log[Pi] + 270*v^6*Log[2]*Log[Pi]))/
      (196608*Pi^5*(3 + v^2)) + (v*GoncharovPolyLog[{1}, 1 - v]*
       (3518 - 1662*EulerGamma + 252*EulerGamma^2 - 350*Pi^2 - 1470*v^2 + 
        702*EulerGamma*v^2 - 108*EulerGamma^2*v^2 + 190*Pi^2*v^2 + 
        1360*Log[2] - 390*EulerGamma*Log[2] - 360*v^2*Log[2] + 
        90*EulerGamma*v^2*Log[2] - 193*Log[2]^2 + 207*v^2*Log[2]^2 + 
        1662*Log[Pi] - 504*EulerGamma*Log[Pi] - 702*v^2*Log[Pi] + 
        216*EulerGamma*v^2*Log[Pi] + 390*Log[2]*Log[Pi] - 
        90*v^2*Log[2]*Log[Pi] + 252*Log[Pi]^2 - 108*v^2*Log[Pi]^2))/
      (16384*Pi^5) - ((-1 + v)*GoncharovPolyLog[{0, 2}, 1 - v]*
       (47772 + 2808*EulerGamma - 7722*EulerGamma^2 + 21007*Pi^2 - 60804*v + 
        36720*EulerGamma*v - 7722*EulerGamma^2*v + 21007*Pi^2*v - 31584*v^2 + 
        19800*EulerGamma*v^2 - 4212*EulerGamma^2*v^2 + 9486*Pi^2*v^2 - 
        12480*v^3 + 13176*EulerGamma*v^3 - 4212*EulerGamma^2*v^3 + 
        9486*Pi^2*v^3 - 18396*v^4 + 8208*EulerGamma*v^4 - 
        1026*EulerGamma^2*v^4 + 3539*Pi^2*v^4 + 36*v^5 + 
        2232*EulerGamma*v^5 - 1026*EulerGamma^2*v^5 + 3539*Pi^2*v^5 - 
        2196*Log[2] - 10512*EulerGamma*Log[2] + 25524*v*Log[2] - 
        10512*EulerGamma*v*Log[2] + 9792*v^2*Log[2] - 3456*EulerGamma*v^2*
         Log[2] + 1824*v^3*Log[2] - 3456*EulerGamma*v^3*Log[2] + 
        7860*v^4*Log[2] - 2160*EulerGamma*v^4*Log[2] + 2124*v^5*Log[2] - 
        2160*EulerGamma*v^5*Log[2] + 46200*Log[2]^2 + 46200*v*Log[2]^2 + 
        23904*v^2*Log[2]^2 + 23904*v^3*Log[2]^2 + 6312*v^4*Log[2]^2 + 
        6312*v^5*Log[2]^2 - 2808*Log[Pi] + 15444*EulerGamma*Log[Pi] - 
        36720*v*Log[Pi] + 15444*EulerGamma*v*Log[Pi] - 19800*v^2*Log[Pi] + 
        8424*EulerGamma*v^2*Log[Pi] - 13176*v^3*Log[Pi] + 
        8424*EulerGamma*v^3*Log[Pi] - 8208*v^4*Log[Pi] + 
        2052*EulerGamma*v^4*Log[Pi] - 2232*v^5*Log[Pi] + 
        2052*EulerGamma*v^5*Log[Pi] + 10512*Log[2]*Log[Pi] + 
        10512*v*Log[2]*Log[Pi] + 3456*v^2*Log[2]*Log[Pi] + 
        3456*v^3*Log[2]*Log[Pi] + 2160*v^4*Log[2]*Log[Pi] + 
        2160*v^5*Log[2]*Log[Pi] - 7722*Log[Pi]^2 - 7722*v*Log[Pi]^2 - 
        4212*v^2*Log[Pi]^2 - 4212*v^3*Log[Pi]^2 - 1026*v^4*Log[Pi]^2 - 
        1026*v^5*Log[Pi]^2))/(393216*Pi^5*(3 + v^2)) + 
     ((1 + v)*GoncharovPolyLog[{2, 0}, 1 - v]*(-47772 - 2808*EulerGamma + 
        7722*EulerGamma^2 - 2551*Pi^2 - 60804*v + 36720*EulerGamma*v - 
        7722*EulerGamma^2*v + 2551*Pi^2*v + 31584*v^2 - 
        19800*EulerGamma*v^2 + 4212*EulerGamma^2*v^2 - 798*Pi^2*v^2 - 
        12480*v^3 + 13176*EulerGamma*v^3 - 4212*EulerGamma^2*v^3 + 
        798*Pi^2*v^3 + 18396*v^4 - 8208*EulerGamma*v^4 + 
        1026*EulerGamma^2*v^4 - 603*Pi^2*v^4 + 36*v^5 + 2232*EulerGamma*v^5 - 
        1026*EulerGamma^2*v^5 + 603*Pi^2*v^5 + 12240*Log[2] - 
        30348*EulerGamma*Log[2] - 70920*v*Log[2] + 30348*EulerGamma*v*
         Log[2] + 43176*v^2*Log[2] - 19224*EulerGamma*v^2*Log[2] - 
        35016*v^3*Log[2] + 19224*EulerGamma*v^3*Log[2] + 12648*v^4*Log[2] - 
        2844*EulerGamma*v^4*Log[2] - 3408*v^5*Log[2] + 2844*EulerGamma*v^5*
         Log[2] + 27822*Log[2]^2 - 27822*v*Log[2]^2 + 21852*v^2*Log[2]^2 - 
        21852*v^3*Log[2]^2 + 726*v^4*Log[2]^2 - 726*v^5*Log[2]^2 + 
        2808*Log[Pi] - 15444*EulerGamma*Log[Pi] - 36720*v*Log[Pi] + 
        15444*EulerGamma*v*Log[Pi] + 19800*v^2*Log[Pi] - 
        8424*EulerGamma*v^2*Log[Pi] - 13176*v^3*Log[Pi] + 
        8424*EulerGamma*v^3*Log[Pi] + 8208*v^4*Log[Pi] - 
        2052*EulerGamma*v^4*Log[Pi] - 2232*v^5*Log[Pi] + 
        2052*EulerGamma*v^5*Log[Pi] + 30348*Log[2]*Log[Pi] - 
        30348*v*Log[2]*Log[Pi] + 19224*v^2*Log[2]*Log[Pi] - 
        19224*v^3*Log[2]*Log[Pi] + 2844*v^4*Log[2]*Log[Pi] - 
        2844*v^5*Log[2]*Log[Pi] + 7722*Log[Pi]^2 - 7722*v*Log[Pi]^2 + 
        4212*v^2*Log[Pi]^2 - 4212*v^3*Log[Pi]^2 + 1026*v^4*Log[Pi]^2 - 
        1026*v^5*Log[Pi]^2))/(393216*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 1}, 1 - v]*(5058 + 162*EulerGamma - 
        756*EulerGamma^2 + 1050*Pi^2 - 6726*v + 3870*EulerGamma*v - 
        756*EulerGamma^2*v + 1050*Pi^2*v - 3792*v^2 + 2232*EulerGamma*v^2 - 
        432*EulerGamma^2*v^2 + 480*Pi^2*v^2 - 1456*v^3 + 
        1416*EulerGamma*v^3 - 432*EulerGamma^2*v^3 + 480*Pi^2*v^3 - 
        2082*v^4 + 918*EulerGamma*v^4 - 108*EulerGamma^2*v^4 + 190*Pi^2*v^4 + 
        6*v^5 + 234*EulerGamma*v^5 - 108*EulerGamma^2*v^5 + 190*Pi^2*v^5 - 
        540*Log[2] + 1170*EulerGamma*Log[2] - 3120*v*Log[2] + 
        1170*EulerGamma*v*Log[2] - 2280*v^2*Log[2] + 900*EulerGamma*v^2*
         Log[2] - 1880*v^3*Log[2] + 900*EulerGamma*v^3*Log[2] - 
        540*v^4*Log[2] + 90*EulerGamma*v^4*Log[2] - 120*v^5*Log[2] + 
        90*EulerGamma*v^5*Log[2] + 579*Log[2]^2 + 579*v*Log[2]^2 - 
        42*v^2*Log[2]^2 - 42*v^3*Log[2]^2 + 207*v^4*Log[2]^2 + 
        207*v^5*Log[2]^2 - 162*Log[Pi] + 1512*EulerGamma*Log[Pi] - 
        3870*v*Log[Pi] + 1512*EulerGamma*v*Log[Pi] - 2232*v^2*Log[Pi] + 
        864*EulerGamma*v^2*Log[Pi] - 1416*v^3*Log[Pi] + 
        864*EulerGamma*v^3*Log[Pi] - 918*v^4*Log[Pi] + 
        216*EulerGamma*v^4*Log[Pi] - 234*v^5*Log[Pi] + 
        216*EulerGamma*v^5*Log[Pi] - 1170*Log[2]*Log[Pi] - 
        1170*v*Log[2]*Log[Pi] - 900*v^2*Log[2]*Log[Pi] - 
        900*v^3*Log[2]*Log[Pi] - 90*v^4*Log[2]*Log[Pi] - 
        90*v^5*Log[2]*Log[Pi] - 756*Log[Pi]^2 - 756*v*Log[Pi]^2 - 
        432*v^2*Log[Pi]^2 - 432*v^3*Log[Pi]^2 - 108*v^4*Log[Pi]^2 - 
        108*v^5*Log[Pi]^2))/(32768*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 1}, 1 - v]*(-5058 - 162*EulerGamma + 
        756*EulerGamma^2 - 1050*Pi^2 - 6726*v + 3870*EulerGamma*v - 
        756*EulerGamma^2*v + 1050*Pi^2*v + 3792*v^2 - 2232*EulerGamma*v^2 + 
        432*EulerGamma^2*v^2 - 480*Pi^2*v^2 - 1456*v^3 + 
        1416*EulerGamma*v^3 - 432*EulerGamma^2*v^3 + 480*Pi^2*v^3 + 
        2082*v^4 - 918*EulerGamma*v^4 + 108*EulerGamma^2*v^4 - 190*Pi^2*v^4 + 
        6*v^5 + 234*EulerGamma*v^5 - 108*EulerGamma^2*v^5 + 190*Pi^2*v^5 + 
        540*Log[2] - 1170*EulerGamma*Log[2] - 3120*v*Log[2] + 
        1170*EulerGamma*v*Log[2] + 2280*v^2*Log[2] - 900*EulerGamma*v^2*
         Log[2] - 1880*v^3*Log[2] + 900*EulerGamma*v^3*Log[2] + 
        540*v^4*Log[2] - 90*EulerGamma*v^4*Log[2] - 120*v^5*Log[2] + 
        90*EulerGamma*v^5*Log[2] - 579*Log[2]^2 + 579*v*Log[2]^2 + 
        42*v^2*Log[2]^2 - 42*v^3*Log[2]^2 - 207*v^4*Log[2]^2 + 
        207*v^5*Log[2]^2 + 162*Log[Pi] - 1512*EulerGamma*Log[Pi] - 
        3870*v*Log[Pi] + 1512*EulerGamma*v*Log[Pi] + 2232*v^2*Log[Pi] - 
        864*EulerGamma*v^2*Log[Pi] - 1416*v^3*Log[Pi] + 
        864*EulerGamma*v^3*Log[Pi] + 918*v^4*Log[Pi] - 
        216*EulerGamma*v^4*Log[Pi] - 234*v^5*Log[Pi] + 
        216*EulerGamma*v^5*Log[Pi] + 1170*Log[2]*Log[Pi] - 
        1170*v*Log[2]*Log[Pi] + 900*v^2*Log[2]*Log[Pi] - 
        900*v^3*Log[2]*Log[Pi] + 90*v^4*Log[2]*Log[Pi] - 
        90*v^5*Log[2]*Log[Pi] + 756*Log[Pi]^2 - 756*v*Log[Pi]^2 + 
        432*v^2*Log[Pi]^2 - 432*v^3*Log[Pi]^2 + 108*v^4*Log[Pi]^2 - 
        108*v^5*Log[Pi]^2))/(32768*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2, 2}, 1 - v]*(3708 - 3672*EulerGamma + 
        918*EulerGamma^2 - 3649*Pi^2 - 1980*v + 2592*EulerGamma*v - 
        918*EulerGamma^2*v + 3649*Pi^2*v + 2304*v^2 - 2808*EulerGamma*v^2 + 
        972*EulerGamma^2*v^2 - 1842*Pi^2*v^2 - 7776*v^3 + 
        4824*EulerGamma*v^3 - 972*EulerGamma^2*v^3 + 1842*Pi^2*v^3 - 
        1692*v^4 + 1008*EulerGamma*v^4 - 162*EulerGamma^2*v^4 - 
        301*Pi^2*v^4 - 324*v^5 - 216*EulerGamma*v^5 + 162*EulerGamma^2*v^5 + 
        301*Pi^2*v^5 + 1476*Log[2] + 3816*EulerGamma*Log[2] + 8820*v*Log[2] - 
        3816*EulerGamma*v*Log[2] - 1824*v^2*Log[2] + 432*EulerGamma*v^2*
         Log[2] - 1728*v^3*Log[2] - 432*EulerGamma*v^3*Log[2] - 
        3204*v^4*Log[2] + 936*EulerGamma*v^4*Log[2] + 876*v^5*Log[2] - 
        936*EulerGamma*v^5*Log[2] - 10164*Log[2]^2 + 10164*v*Log[2]^2 - 
        5400*v^2*Log[2]^2 + 5400*v^3*Log[2]^2 - 468*v^4*Log[2]^2 + 
        468*v^5*Log[2]^2 + 3672*Log[Pi] - 1836*EulerGamma*Log[Pi] - 
        2592*v*Log[Pi] + 1836*EulerGamma*v*Log[Pi] + 2808*v^2*Log[Pi] - 
        1944*EulerGamma*v^2*Log[Pi] - 4824*v^3*Log[Pi] + 
        1944*EulerGamma*v^3*Log[Pi] - 1008*v^4*Log[Pi] + 
        324*EulerGamma*v^4*Log[Pi] + 216*v^5*Log[Pi] - 
        324*EulerGamma*v^5*Log[Pi] - 3816*Log[2]*Log[Pi] + 
        3816*v*Log[2]*Log[Pi] - 432*v^2*Log[2]*Log[Pi] + 
        432*v^3*Log[2]*Log[Pi] - 936*v^4*Log[2]*Log[Pi] + 
        936*v^5*Log[2]*Log[Pi] + 918*Log[Pi]^2 - 918*v*Log[Pi]^2 + 
        972*v^2*Log[Pi]^2 - 972*v^3*Log[Pi]^2 - 162*v^4*Log[Pi]^2 + 
        162*v^5*Log[Pi]^2))/(393216*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0, 0}, 1 - v]*(-3708 + 3672*EulerGamma - 
        918*EulerGamma^2 + 169*Pi^2 - 1980*v + 2592*EulerGamma*v - 
        918*EulerGamma^2*v + 169*Pi^2*v - 2304*v^2 + 2808*EulerGamma*v^2 - 
        972*EulerGamma^2*v^2 + 66*Pi^2*v^2 - 7776*v^3 + 4824*EulerGamma*v^3 - 
        972*EulerGamma^2*v^3 + 66*Pi^2*v^3 + 1692*v^4 - 1008*EulerGamma*v^4 + 
        162*EulerGamma^2*v^4 + 53*Pi^2*v^4 - 324*v^5 - 216*EulerGamma*v^5 + 
        162*EulerGamma^2*v^5 + 53*Pi^2*v^5 - 10656*Log[2] + 
        4212*EulerGamma*Log[2] - 4392*v*Log[2] + 4212*EulerGamma*v*Log[2] - 
        6216*v^2*Log[2] + 4968*EulerGamma*v^2*Log[2] - 12840*v^3*Log[2] + 
        4968*EulerGamma*v^3*Log[2] + 3720*v^4*Log[2] - 1116*EulerGamma*v^4*
         Log[2] + 816*v^5*Log[2] - 1116*EulerGamma*v^5*Log[2] - 
        4818*Log[2]^2 - 4818*v*Log[2]^2 - 6372*v^2*Log[2]^2 - 
        6372*v^3*Log[2]^2 + 1782*v^4*Log[2]^2 + 1782*v^5*Log[2]^2 - 
        3672*Log[Pi] + 1836*EulerGamma*Log[Pi] - 2592*v*Log[Pi] + 
        1836*EulerGamma*v*Log[Pi] - 2808*v^2*Log[Pi] + 1944*EulerGamma*v^2*
         Log[Pi] - 4824*v^3*Log[Pi] + 1944*EulerGamma*v^3*Log[Pi] + 
        1008*v^4*Log[Pi] - 324*EulerGamma*v^4*Log[Pi] + 216*v^5*Log[Pi] - 
        324*EulerGamma*v^5*Log[Pi] - 4212*Log[2]*Log[Pi] - 
        4212*v*Log[2]*Log[Pi] - 4968*v^2*Log[2]*Log[Pi] - 
        4968*v^3*Log[2]*Log[Pi] + 1116*v^4*Log[2]*Log[Pi] + 
        1116*v^5*Log[2]*Log[Pi] - 918*Log[Pi]^2 - 918*v*Log[Pi]^2 - 
        972*v^2*Log[Pi]^2 - 972*v^3*Log[Pi]^2 + 162*v^4*Log[Pi]^2 + 
        162*v^5*Log[Pi]^2))/(393216*Pi^5*(3 + v^2)) - 
     ((1 + v)*GoncharovPolyLog[{2}, 1 - v]*(50364 - 16956*EulerGamma - 
        810*EulerGamma^2 + 972*EulerGamma^3 + 303*Pi^2 - 
        7230*EulerGamma*Pi^2 + 39564*v - 26676*EulerGamma*v + 
        7614*EulerGamma^2*v - 972*EulerGamma^3*v - 17661*Pi^2*v + 
        7230*EulerGamma*Pi^2*v - 23424*v^2 + 16704*EulerGamma*v^2 - 
        4968*EulerGamma^2*v^2 + 648*EulerGamma^3*v^2 + 9036*Pi^2*v^2 - 
        3636*EulerGamma*Pi^2*v^2 + 9552*v^3 - 9216*EulerGamma*v^3 + 
        3672*EulerGamma^2*v^3 - 648*EulerGamma^3*v^3 - 5108*Pi^2*v^3 + 
        3636*EulerGamma*Pi^2*v^3 - 13404*v^4 + 7452*EulerGamma*v^4 - 
        1566*EulerGamma^2*v^4 + 108*EulerGamma^3*v^4 + 4429*Pi^2*v^4 - 
        1134*EulerGamma*Pi^2*v^4 - 1212*v^5 - 108*EulerGamma*v^5 + 
        378*EulerGamma^2*v^5 - 108*EulerGamma^3*v^5 - 1191*Pi^2*v^5 + 
        1134*EulerGamma*Pi^2*v^5 - 13860*Log[2] + 432*EulerGamma*Log[2] + 
        1890*EulerGamma^2*Log[2] + 11909*Pi^2*Log[2] - 7452*v*Log[2] + 
        6264*EulerGamma*v*Log[2] - 1890*EulerGamma^2*v*Log[2] - 
        11909*Pi^2*v*Log[2] - 1824*v^2*Log[2] + 72*EulerGamma*v^2*Log[2] + 
        324*EulerGamma^2*v^2*Log[2] + 6474*Pi^2*v^2*Log[2] + 
        5952*v^3*Log[2] - 1512*EulerGamma*v^3*Log[2] - 324*EulerGamma^2*v^3*
         Log[2] - 6474*Pi^2*v^3*Log[2] + 3492*v^4*Log[2] - 
        1944*EulerGamma*v^4*Log[2] + 378*EulerGamma^2*v^4*Log[2] + 
        1665*Pi^2*v^4*Log[2] + 252*v^5*Log[2] + 720*EulerGamma*v^5*Log[2] - 
        378*EulerGamma^2*v^5*Log[2] - 1665*Pi^2*v^5*Log[2] + 5688*Log[2]^2 - 
        18954*EulerGamma*Log[2]^2 - 41724*v*Log[2]^2 + 
        18954*EulerGamma*v*Log[2]^2 + 21516*v^2*Log[2]^2 - 
        10260*EulerGamma*v^2*Log[2]^2 - 15996*v^3*Log[2]^2 + 
        10260*EulerGamma*v^3*Log[2]^2 + 8268*v^4*Log[2]^2 - 
        2178*EulerGamma*v^4*Log[2]^2 - 2424*v^5*Log[2]^2 + 
        2178*EulerGamma*v^5*Log[2]^2 + 21910*Log[2]^3 - 21910*v*Log[2]^3 + 
        14124*v^2*Log[2]^3 - 14124*v^3*Log[2]^3 + 1694*v^4*Log[2]^3 - 
        1694*v^5*Log[2]^3 + 16956*Log[Pi] + 1620*EulerGamma*Log[Pi] - 
        2916*EulerGamma^2*Log[Pi] + 7230*Pi^2*Log[Pi] + 26676*v*Log[Pi] - 
        15228*EulerGamma*v*Log[Pi] + 2916*EulerGamma^2*v*Log[Pi] - 
        7230*Pi^2*v*Log[Pi] - 16704*v^2*Log[Pi] + 9936*EulerGamma*v^2*
         Log[Pi] - 1944*EulerGamma^2*v^2*Log[Pi] + 3636*Pi^2*v^2*Log[Pi] + 
        9216*v^3*Log[Pi] - 7344*EulerGamma*v^3*Log[Pi] + 
        1944*EulerGamma^2*v^3*Log[Pi] - 3636*Pi^2*v^3*Log[Pi] - 
        7452*v^4*Log[Pi] + 3132*EulerGamma*v^4*Log[Pi] - 
        324*EulerGamma^2*v^4*Log[Pi] + 1134*Pi^2*v^4*Log[Pi] + 
        108*v^5*Log[Pi] - 756*EulerGamma*v^5*Log[Pi] + 324*EulerGamma^2*v^5*
         Log[Pi] - 1134*Pi^2*v^5*Log[Pi] - 432*Log[2]*Log[Pi] - 
        3780*EulerGamma*Log[2]*Log[Pi] - 6264*v*Log[2]*Log[Pi] + 
        3780*EulerGamma*v*Log[2]*Log[Pi] - 72*v^2*Log[2]*Log[Pi] - 
        648*EulerGamma*v^2*Log[2]*Log[Pi] + 1512*v^3*Log[2]*Log[Pi] + 
        648*EulerGamma*v^3*Log[2]*Log[Pi] + 1944*v^4*Log[2]*Log[Pi] - 
        756*EulerGamma*v^4*Log[2]*Log[Pi] - 720*v^5*Log[2]*Log[Pi] + 
        756*EulerGamma*v^5*Log[2]*Log[Pi] + 18954*Log[2]^2*Log[Pi] - 
        18954*v*Log[2]^2*Log[Pi] + 10260*v^2*Log[2]^2*Log[Pi] - 
        10260*v^3*Log[2]^2*Log[Pi] + 2178*v^4*Log[2]^2*Log[Pi] - 
        2178*v^5*Log[2]^2*Log[Pi] - 810*Log[Pi]^2 + 2916*EulerGamma*
         Log[Pi]^2 + 7614*v*Log[Pi]^2 - 2916*EulerGamma*v*Log[Pi]^2 - 
        4968*v^2*Log[Pi]^2 + 1944*EulerGamma*v^2*Log[Pi]^2 + 
        3672*v^3*Log[Pi]^2 - 1944*EulerGamma*v^3*Log[Pi]^2 - 
        1566*v^4*Log[Pi]^2 + 324*EulerGamma*v^4*Log[Pi]^2 + 
        378*v^5*Log[Pi]^2 - 324*EulerGamma*v^5*Log[Pi]^2 + 
        1890*Log[2]*Log[Pi]^2 - 1890*v*Log[2]*Log[Pi]^2 + 
        324*v^2*Log[2]*Log[Pi]^2 - 324*v^3*Log[2]*Log[Pi]^2 + 
        378*v^4*Log[2]*Log[Pi]^2 - 378*v^5*Log[2]*Log[Pi]^2 - 972*Log[Pi]^3 + 
        972*v*Log[Pi]^3 - 648*v^2*Log[Pi]^3 + 648*v^3*Log[Pi]^3 - 
        108*v^4*Log[Pi]^3 + 108*v^5*Log[Pi]^3 + 38496*Zeta[3] - 
        38496*v*Zeta[3] + 18720*v^2*Zeta[3] - 18720*v^3*Zeta[3] + 
        6528*v^4*Zeta[3] - 6528*v^5*Zeta[3]))/(393216*Pi^5*(3 + v^2)) + 
     ((-1 + v)*GoncharovPolyLog[{0}, 1 - v]*(-50364 + 16956*EulerGamma + 
        810*EulerGamma^2 - 972*EulerGamma^3 + 561*Pi^2 + 
        510*EulerGamma*Pi^2 + 39564*v - 26676*EulerGamma*v + 
        7614*EulerGamma^2*v - 972*EulerGamma^3*v - 1821*Pi^2*v + 
        510*EulerGamma*Pi^2*v + 23424*v^2 - 16704*EulerGamma*v^2 + 
        4968*EulerGamma^2*v^2 - 648*EulerGamma^3*v^2 - 940*Pi^2*v^2 + 
        180*EulerGamma*Pi^2*v^2 + 9552*v^3 - 9216*EulerGamma*v^3 + 
        3672*EulerGamma^2*v^3 - 648*EulerGamma^3*v^3 - 84*Pi^2*v^3 + 
        180*EulerGamma*Pi^2*v^3 + 13404*v^4 - 7452*EulerGamma*v^4 + 
        1566*EulerGamma^2*v^4 - 108*EulerGamma^3*v^4 - 717*Pi^2*v^4 + 
        174*EulerGamma*Pi^2*v^4 - 1212*v^5 - 108*EulerGamma*v^5 + 
        378*EulerGamma^2*v^5 - 108*EulerGamma^3*v^5 - 167*Pi^2*v^5 + 
        174*EulerGamma*Pi^2*v^5 - 30204*Log[2] - 6912*EulerGamma*Log[2] + 
        6750*EulerGamma^2*Log[2] - 1189*Pi^2*Log[2] + 55332*v*Log[2] - 
        33048*EulerGamma*v*Log[2] + 6750*EulerGamma^2*v*Log[2] - 
        1189*Pi^2*v*Log[2] + 35712*v^2*Log[2] - 22680*EulerGamma*v^2*Log[2] + 
        4860*EulerGamma^2*v^2*Log[2] - 426*Pi^2*v^2*Log[2] + 
        26208*v^3*Log[2] - 19512*EulerGamma*v^3*Log[2] + 
        4860*EulerGamma^2*v^3*Log[2] - 426*Pi^2*v^3*Log[2] + 
        13212*v^4*Log[2] - 5256*EulerGamma*v^4*Log[2] + 
        486*EulerGamma^2*v^4*Log[2] - 401*Pi^2*v^4*Log[2] + 540*v^5*Log[2] - 
        1296*EulerGamma*v^5*Log[2] + 486*EulerGamma^2*v^5*Log[2] - 
        401*Pi^2*v^5*Log[2] + 12240*Log[2]^2 - 15606*EulerGamma*Log[2]^2 + 
        35244*v*Log[2]^2 - 15606*EulerGamma*v*Log[2]^2 + 25788*v^2*Log[2]^2 - 
        12204*EulerGamma*v^2*Log[2]^2 + 25932*v^3*Log[2]^2 - 
        12204*EulerGamma*v^3*Log[2]^2 + 3396*v^4*Log[2]^2 - 
        414*EulerGamma*v^4*Log[2]^2 + 888*v^5*Log[2]^2 - 
        414*EulerGamma*v^5*Log[2]^2 + 12010*Log[2]^3 + 12010*v*Log[2]^3 + 
        10260*v^2*Log[2]^3 + 10260*v^3*Log[2]^3 - 318*v^4*Log[2]^3 - 
        318*v^5*Log[2]^3 - 16956*Log[Pi] - 1620*EulerGamma*Log[Pi] + 
        2916*EulerGamma^2*Log[Pi] - 510*Pi^2*Log[Pi] + 26676*v*Log[Pi] - 
        15228*EulerGamma*v*Log[Pi] + 2916*EulerGamma^2*v*Log[Pi] - 
        510*Pi^2*v*Log[Pi] + 16704*v^2*Log[Pi] - 9936*EulerGamma*v^2*
         Log[Pi] + 1944*EulerGamma^2*v^2*Log[Pi] - 180*Pi^2*v^2*Log[Pi] + 
        9216*v^3*Log[Pi] - 7344*EulerGamma*v^3*Log[Pi] + 
        1944*EulerGamma^2*v^3*Log[Pi] - 180*Pi^2*v^3*Log[Pi] + 
        7452*v^4*Log[Pi] - 3132*EulerGamma*v^4*Log[Pi] + 
        324*EulerGamma^2*v^4*Log[Pi] - 174*Pi^2*v^4*Log[Pi] + 
        108*v^5*Log[Pi] - 756*EulerGamma*v^5*Log[Pi] + 324*EulerGamma^2*v^5*
         Log[Pi] - 174*Pi^2*v^5*Log[Pi] + 6912*Log[2]*Log[Pi] - 
        13500*EulerGamma*Log[2]*Log[Pi] + 33048*v*Log[2]*Log[Pi] - 
        13500*EulerGamma*v*Log[2]*Log[Pi] + 22680*v^2*Log[2]*Log[Pi] - 
        9720*EulerGamma*v^2*Log[2]*Log[Pi] + 19512*v^3*Log[2]*Log[Pi] - 
        9720*EulerGamma*v^3*Log[2]*Log[Pi] + 5256*v^4*Log[2]*Log[Pi] - 
        972*EulerGamma*v^4*Log[2]*Log[Pi] + 1296*v^5*Log[2]*Log[Pi] - 
        972*EulerGamma*v^5*Log[2]*Log[Pi] + 15606*Log[2]^2*Log[Pi] + 
        15606*v*Log[2]^2*Log[Pi] + 12204*v^2*Log[2]^2*Log[Pi] + 
        12204*v^3*Log[2]^2*Log[Pi] + 414*v^4*Log[2]^2*Log[Pi] + 
        414*v^5*Log[2]^2*Log[Pi] + 810*Log[Pi]^2 - 2916*EulerGamma*
         Log[Pi]^2 + 7614*v*Log[Pi]^2 - 2916*EulerGamma*v*Log[Pi]^2 + 
        4968*v^2*Log[Pi]^2 - 1944*EulerGamma*v^2*Log[Pi]^2 + 
        3672*v^3*Log[Pi]^2 - 1944*EulerGamma*v^3*Log[Pi]^2 + 
        1566*v^4*Log[Pi]^2 - 324*EulerGamma*v^4*Log[Pi]^2 + 
        378*v^5*Log[Pi]^2 - 324*EulerGamma*v^5*Log[Pi]^2 + 
        6750*Log[2]*Log[Pi]^2 + 6750*v*Log[2]*Log[Pi]^2 + 
        4860*v^2*Log[2]*Log[Pi]^2 + 4860*v^3*Log[2]*Log[Pi]^2 + 
        486*v^4*Log[2]*Log[Pi]^2 + 486*v^5*Log[2]*Log[Pi]^2 + 972*Log[Pi]^3 + 
        972*v*Log[Pi]^3 + 648*v^2*Log[Pi]^3 + 648*v^3*Log[Pi]^3 + 
        108*v^4*Log[Pi]^3 + 108*v^5*Log[Pi]^3 - 1968*Zeta[3] - 
        1968*v*Zeta[3] - 576*v^2*Zeta[3] - 576*v^3*Zeta[3] - 
        528*v^4*Zeta[3] - 528*v^5*Zeta[3]))/(393216*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*
       (21*Pi^2 - 69*EulerGamma*Pi^2 - 99*Pi^2*v^2 + 51*EulerGamma*Pi^2*v^2 + 
        23*Pi^2*v^4 + 9*EulerGamma*Pi^2*v^4 - 9*Pi^2*v^6 + 
        9*EulerGamma*Pi^2*v^6 + 46*Pi^2*Log[2] - 34*Pi^2*v^2*Log[2] - 
        6*Pi^2*v^4*Log[2] - 6*Pi^2*v^6*Log[2] - 63*Log[2]^2 + 
        207*EulerGamma*Log[2]^2 + 297*v^2*Log[2]^2 - 153*EulerGamma*v^2*
         Log[2]^2 - 69*v^4*Log[2]^2 - 27*EulerGamma*v^4*Log[2]^2 + 
        27*v^6*Log[2]^2 - 27*EulerGamma*v^6*Log[2]^2 - 483*Log[2]^3 + 
        357*v^2*Log[2]^3 + 63*v^4*Log[2]^3 + 63*v^6*Log[2]^3 + 
        69*Pi^2*Log[Pi] - 51*Pi^2*v^2*Log[Pi] - 9*Pi^2*v^4*Log[Pi] - 
        9*Pi^2*v^6*Log[Pi] - 207*Log[2]^2*Log[Pi] + 153*v^2*Log[2]^2*
         Log[Pi] + 27*v^4*Log[2]^2*Log[Pi] + 27*v^6*Log[2]^2*Log[Pi] + 
        483*Zeta[3] - 357*v^2*Zeta[3] - 63*v^4*Zeta[3] - 63*v^6*Zeta[3]))/
      (49152*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*
       (21*Pi^2 - 69*EulerGamma*Pi^2 - 99*Pi^2*v^2 + 51*EulerGamma*Pi^2*v^2 + 
        23*Pi^2*v^4 + 9*EulerGamma*Pi^2*v^4 - 9*Pi^2*v^6 + 
        9*EulerGamma*Pi^2*v^6 + 46*Pi^2*Log[2] - 34*Pi^2*v^2*Log[2] - 
        6*Pi^2*v^4*Log[2] - 6*Pi^2*v^6*Log[2] - 63*Log[2]^2 + 
        207*EulerGamma*Log[2]^2 + 297*v^2*Log[2]^2 - 153*EulerGamma*v^2*
         Log[2]^2 - 69*v^4*Log[2]^2 - 27*EulerGamma*v^4*Log[2]^2 + 
        27*v^6*Log[2]^2 - 27*EulerGamma*v^6*Log[2]^2 - 483*Log[2]^3 + 
        357*v^2*Log[2]^3 + 63*v^4*Log[2]^3 + 63*v^6*Log[2]^3 + 
        69*Pi^2*Log[Pi] - 51*Pi^2*v^2*Log[Pi] - 9*Pi^2*v^4*Log[Pi] - 
        9*Pi^2*v^6*Log[Pi] - 207*Log[2]^2*Log[Pi] + 153*v^2*Log[2]^2*
         Log[Pi] + 27*v^4*Log[2]^2*Log[Pi] + 27*v^6*Log[2]^2*Log[Pi] + 
        483*Zeta[3] - 357*v^2*Zeta[3] - 63*v^4*Zeta[3] - 63*v^6*Zeta[3]))/
      (49152*Pi^5*(3 + v^2)) + (-216360*Pi^2 - 540*EulerGamma*Pi^2 + 
       29430*EulerGamma^2*Pi^2 - 4289*Pi^4 - 4577040*v + 
       2572560*EulerGamma*v - 592920*EulerGamma^2*v + 58320*EulerGamma^3*v + 
       748260*Pi^2*v - 232200*EulerGamma*Pi^2*v - 117960*Pi^2*v^2 + 
       62820*EulerGamma*Pi^2*v^2 - 11610*EulerGamma^2*Pi^2*v^2 + 
       2231*Pi^4*v^2 + 148320*v^3 - 56160*EulerGamma*v^3 + 
       6480*EulerGamma^2*v^3 - 117240*Pi^2*v^3 + 40320*EulerGamma*Pi^2*v^3 + 
       26760*Pi^2*v^4 + 19980*EulerGamma*Pi^2*v^4 - 13230*EulerGamma^2*Pi^2*
        v^4 + 1109*Pi^4*v^4 + 558000*v^5 - 304560*EulerGamma*v^5 + 
       68040*EulerGamma^2*v^5 - 6480*EulerGamma^3*v^5 - 122220*Pi^2*v^5 + 
       39240*EulerGamma*Pi^2*v^5 + 360*Pi^2*v^6 + 9900*EulerGamma*Pi^2*v^6 - 
       4590*EulerGamma^2*Pi^2*v^6 + 949*Pi^4*v^6 - 1510920*Log[2] + 
       508680*EulerGamma*Log[2] + 24300*EulerGamma^2*Log[2] - 
       29160*EulerGamma^3*Log[2] + 17910*Pi^2*Log[2] - 
       102420*EulerGamma*Pi^2*Log[2] - 2447280*v*Log[2] + 
       1062720*EulerGamma*v*Log[2] - 145800*EulerGamma^2*v*Log[2] + 
       392940*Pi^2*v*Log[2] - 484200*v^2*Log[2] + 299160*EulerGamma*v^2*
        Log[2] - 79380*EulerGamma^2*v^2*Log[2] + 9720*EulerGamma^3*v^2*
        Log[2] - 99210*Pi^2*v^2*Log[2] + 36540*EulerGamma*Pi^2*v^2*Log[2] - 
       303840*v^3*Log[2] + 198720*EulerGamma*v^3*Log[2] - 
       38880*EulerGamma^2*v^3*Log[2] - 54960*Pi^2*v^3*Log[2] + 
       115560*v^4*Log[2] + 52920*EulerGamma*v^4*Log[2] - 
       63180*EulerGamma^2*v^4*Log[2] + 16200*EulerGamma^3*v^4*Log[2] - 
       58950*Pi^2*v^4*Log[2] + 52740*EulerGamma*Pi^2*v^4*Log[2] + 
       170640*v^5*Log[2] - 51840*EulerGamma*v^5*Log[2] + 
       3240*EulerGamma^2*v^5*Log[2] - 61980*Pi^2*v^5*Log[2] + 
       36360*v^6*Log[2] + 3240*EulerGamma*v^6*Log[2] - 
       11340*EulerGamma^2*v^6*Log[2] + 3240*EulerGamma^3*v^6*Log[2] - 
       14790*Pi^2*v^6*Log[2] + 13140*EulerGamma*Pi^2*v^6*Log[2] - 
       961740*Log[2]^2 - 152280*EulerGamma*Log[2]^2 + 
       188730*EulerGamma^2*Log[2]^2 + 84585*Pi^2*Log[2]^2 + 
       220320*v*Log[2]^2 - 100440*EulerGamma*v*Log[2]^2 - 
       593460*v^2*Log[2]^2 + 314280*EulerGamma*v^2*Log[2]^2 - 
       57510*EulerGamma^2*v^2*Log[2]^2 - 25095*Pi^2*v^2*Log[2]^2 - 
       341280*v^3*Log[2]^2 + 125280*EulerGamma*v^3*Log[2]^2 - 
       247860*v^4*Log[2]^2 + 340200*EulerGamma*v^4*Log[2]^2 - 
       114210*EulerGamma^2*v^4*Log[2]^2 - 52365*Pi^2*v^4*Log[2]^2 - 
       138240*v^5*Log[2]^2 + 52920*EulerGamma*v^5*Log[2]^2 - 
       11340*v^6*Log[2]^2 + 42120*EulerGamma*v^6*Log[2]^2 - 
       17010*EulerGamma^2*v^6*Log[2]^2 - 7125*Pi^2*v^6*Log[2]^2 + 
       223920*Log[2]^3 - 407700*EulerGamma*Log[2]^3 + 297000*v*Log[2]^3 - 
       304080*v^2*Log[2]^3 + 110700*EulerGamma*v^2*Log[2]^3 - 
       82080*v^3*Log[2]^3 - 452160*v^4*Log[2]^3 + 270180*EulerGamma*v^4*
        Log[2]^3 - 60360*v^5*Log[2]^3 - 36960*v^6*Log[2]^3 + 
       26820*EulerGamma*v^6*Log[2]^3 + 293925*Log[2]^4 - 68475*v^2*Log[2]^4 - 
       214425*v^4*Log[2]^4 - 11025*v^6*Log[2]^4 + 540*Pi^2*Log[Pi] - 
       58860*EulerGamma*Pi^2*Log[Pi] - 2572560*v*Log[Pi] + 
       1185840*EulerGamma*v*Log[Pi] - 174960*EulerGamma^2*v*Log[Pi] + 
       232200*Pi^2*v*Log[Pi] - 62820*Pi^2*v^2*Log[Pi] + 
       23220*EulerGamma*Pi^2*v^2*Log[Pi] + 56160*v^3*Log[Pi] - 
       12960*EulerGamma*v^3*Log[Pi] - 40320*Pi^2*v^3*Log[Pi] - 
       19980*Pi^2*v^4*Log[Pi] + 26460*EulerGamma*Pi^2*v^4*Log[Pi] + 
       304560*v^5*Log[Pi] - 136080*EulerGamma*v^5*Log[Pi] + 
       19440*EulerGamma^2*v^5*Log[Pi] - 39240*Pi^2*v^5*Log[Pi] - 
       9900*Pi^2*v^6*Log[Pi] + 9180*EulerGamma*Pi^2*v^6*Log[Pi] - 
       508680*Log[2]*Log[Pi] - 48600*EulerGamma*Log[2]*Log[Pi] + 
       87480*EulerGamma^2*Log[2]*Log[Pi] + 102420*Pi^2*Log[2]*Log[Pi] - 
       1062720*v*Log[2]*Log[Pi] + 291600*EulerGamma*v*Log[2]*Log[Pi] - 
       299160*v^2*Log[2]*Log[Pi] + 158760*EulerGamma*v^2*Log[2]*Log[Pi] - 
       29160*EulerGamma^2*v^2*Log[2]*Log[Pi] - 36540*Pi^2*v^2*Log[2]*
        Log[Pi] - 198720*v^3*Log[2]*Log[Pi] + 77760*EulerGamma*v^3*Log[2]*
        Log[Pi] - 52920*v^4*Log[2]*Log[Pi] + 126360*EulerGamma*v^4*Log[2]*
        Log[Pi] - 48600*EulerGamma^2*v^4*Log[2]*Log[Pi] - 
       52740*Pi^2*v^4*Log[2]*Log[Pi] + 51840*v^5*Log[2]*Log[Pi] - 
       6480*EulerGamma*v^5*Log[2]*Log[Pi] - 3240*v^6*Log[2]*Log[Pi] + 
       22680*EulerGamma*v^6*Log[2]*Log[Pi] - 9720*EulerGamma^2*v^6*Log[2]*
        Log[Pi] - 13140*Pi^2*v^6*Log[2]*Log[Pi] + 152280*Log[2]^2*Log[Pi] - 
       377460*EulerGamma*Log[2]^2*Log[Pi] + 100440*v*Log[2]^2*Log[Pi] - 
       314280*v^2*Log[2]^2*Log[Pi] + 115020*EulerGamma*v^2*Log[2]^2*Log[Pi] - 
       125280*v^3*Log[2]^2*Log[Pi] - 340200*v^4*Log[2]^2*Log[Pi] + 
       228420*EulerGamma*v^4*Log[2]^2*Log[Pi] - 52920*v^5*Log[2]^2*Log[Pi] - 
       42120*v^6*Log[2]^2*Log[Pi] + 34020*EulerGamma*v^6*Log[2]^2*Log[Pi] + 
       407700*Log[2]^3*Log[Pi] - 110700*v^2*Log[2]^3*Log[Pi] - 
       270180*v^4*Log[2]^3*Log[Pi] - 26820*v^6*Log[2]^3*Log[Pi] + 
       29430*Pi^2*Log[Pi]^2 - 592920*v*Log[Pi]^2 + 174960*EulerGamma*v*
        Log[Pi]^2 - 11610*Pi^2*v^2*Log[Pi]^2 + 6480*v^3*Log[Pi]^2 - 
       13230*Pi^2*v^4*Log[Pi]^2 + 68040*v^5*Log[Pi]^2 - 
       19440*EulerGamma*v^5*Log[Pi]^2 - 4590*Pi^2*v^6*Log[Pi]^2 + 
       24300*Log[2]*Log[Pi]^2 - 87480*EulerGamma*Log[2]*Log[Pi]^2 - 
       145800*v*Log[2]*Log[Pi]^2 - 79380*v^2*Log[2]*Log[Pi]^2 + 
       29160*EulerGamma*v^2*Log[2]*Log[Pi]^2 - 38880*v^3*Log[2]*Log[Pi]^2 - 
       63180*v^4*Log[2]*Log[Pi]^2 + 48600*EulerGamma*v^4*Log[2]*Log[Pi]^2 + 
       3240*v^5*Log[2]*Log[Pi]^2 - 11340*v^6*Log[2]*Log[Pi]^2 + 
       9720*EulerGamma*v^6*Log[2]*Log[Pi]^2 + 188730*Log[2]^2*Log[Pi]^2 - 
       57510*v^2*Log[2]^2*Log[Pi]^2 - 114210*v^4*Log[2]^2*Log[Pi]^2 - 
       17010*v^6*Log[2]^2*Log[Pi]^2 - 58320*v*Log[Pi]^3 + 
       6480*v^5*Log[Pi]^3 + 29160*Log[2]*Log[Pi]^3 - 
       9720*v^2*Log[2]*Log[Pi]^3 - 16200*v^4*Log[2]*Log[Pi]^3 - 
       3240*v^6*Log[2]*Log[Pi]^3 - 82080*Zeta[3] - 280800*EulerGamma*
        Zeta[3] + 1213920*v*Zeta[3] - 309600*v^2*Zeta[3] + 
       99360*EulerGamma*v^2*Zeta[3] - 230400*v^3*Zeta[3] - 
       56160*v^4*Zeta[3] + 125280*EulerGamma*v^4*Zeta[3] - 
       211680*v^5*Zeta[3] - 59040*v^6*Zeta[3] + 56160*EulerGamma*v^6*
        Zeta[3] + 502560*Log[2]*Zeta[3] - 156960*v^2*Log[2]*Zeta[3] - 
       249120*v^4*Log[2]*Zeta[3] - 96480*v^6*Log[2]*Zeta[3] + 
       280800*Log[Pi]*Zeta[3] - 99360*v^2*Log[Pi]*Zeta[3] - 
       125280*v^4*Log[Pi]*Zeta[3] - 56160*v^6*Log[Pi]*Zeta[3])/
      (11796480*Pi^5*(3 + v^2))), 
  (v*(11 + 5*v^2)*GoncharovPolyLog[{1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
   ((-5 + v^2)*(1 + 3*v^2)*GoncharovPolyLog[{0, 0}, 1 - v])/
    (2048*Pi^5*(3 + v^2)^2) + ((33 + 51*v^2 + 39*v^4 + 5*v^6)*
     GoncharovPolyLog[{0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
   ((23 + 38*v^2 + 31*v^4 + 4*v^6)*GoncharovPolyLog[{0, 2}, 1 - v])/
    (2048*Pi^5*(3 + v^2)^2) + ((23 + 38*v^2 + 31*v^4 + 4*v^6)*
     GoncharovPolyLog[{2, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
   ((33 + 51*v^2 + 39*v^4 + 5*v^6)*GoncharovPolyLog[{2, 1}, 1 - v])/
    (2048*Pi^5*(3 + v^2)^2) + ((-5 + v^2)*(1 + 3*v^2)*
     GoncharovPolyLog[{2, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
   (-((1 + v^2)*GoncharovPolyLog[{0}, 1 - v])/(4096*Pi^5) + 
     ((1 + v^2)*GoncharovPolyLog[{2}, 1 - v])/(4096*Pi^5) + 
     (-2*v + Log[2] + v^2*Log[2])/(4096*Pi^5))/epsilon + 
   (GoncharovPolyLog[{0}, 1 - v]*(-6 + 27*EulerGamma - 36*v - 26*v^2 + 
      45*EulerGamma*v^2 - 36*v^3 - 14*v^4 + 21*EulerGamma*v^4 - 8*v^5 - 
      2*v^6 + 3*EulerGamma*v^6 - 64*Log[2] - 118*v^2*Log[2] - 36*v^4*Log[2] - 
      6*v^6*Log[2] - 27*Log[Pi] - 45*v^2*Log[Pi] - 21*v^4*Log[Pi] - 
      3*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
   (GoncharovPolyLog[{2}, 1 - v]*(-6 + 27*EulerGamma + 36*v - 26*v^2 + 
      45*EulerGamma*v^2 + 36*v^3 - 14*v^4 + 21*EulerGamma*v^4 + 8*v^5 - 
      2*v^6 + 3*EulerGamma*v^6 - 8*Log[2] - 14*v^2*Log[2] + 20*v^4*Log[2] + 
      2*v^6*Log[2] - 27*Log[Pi] - 45*v^2*Log[Pi] - 21*v^4*Log[Pi] - 
      3*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
   (53*Pi^2 - 864*v + 324*EulerGamma*v + 77*Pi^2*v^2 - 576*v^3 + 
     216*EulerGamma*v^3 + 55*Pi^2*v^4 - 96*v^5 + 36*EulerGamma*v^5 + 
     7*Pi^2*v^6 + 36*Log[2] - 162*EulerGamma*Log[2] - 432*v*Log[2] + 
     156*v^2*Log[2] - 270*EulerGamma*v^2*Log[2] - 216*v^3*Log[2] + 
     84*v^4*Log[2] - 126*EulerGamma*v^4*Log[2] - 24*v^5*Log[2] + 
     12*v^6*Log[2] - 18*EulerGamma*v^6*Log[2] + 354*Log[2]^2 + 
     624*v^2*Log[2]^2 + 234*v^4*Log[2]^2 + 36*v^6*Log[2]^2 - 324*v*Log[Pi] - 
     216*v^3*Log[Pi] - 36*v^5*Log[Pi] + 162*Log[2]*Log[Pi] + 
     270*v^2*Log[2]*Log[Pi] + 126*v^4*Log[2]*Log[Pi] + 18*v^6*Log[2]*Log[Pi])/
    (24576*Pi^5*(3 + v^2)^2) + 
   epsilon*((v*(13 + 10*v^2)*GoncharovPolyLog[{1, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (v*(43 + 25*v^2)*GoncharovPolyLog[{1, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (v*(13 + 10*v^2)*GoncharovPolyLog[{1, 2}, 1 - v])/(512*Pi^5*(3 + v^2)) + 
     ((-6 - 27*v^2 + 16*v^4 + v^6)*GoncharovPolyLog[{0, 0, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - ((31 + 85*v^2 + 9*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((35 + 113*v^2 + 37*v^4 + 7*v^6)*GoncharovPolyLog[{0, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + ((39 + 48*v^2 + 87*v^4 + 10*v^6)*
       GoncharovPolyLog[{0, 1, 0}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((129 + 183*v^2 + 207*v^4 + 25*v^6)*GoncharovPolyLog[{0, 1, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((39 + 48*v^2 + 87*v^4 + 10*v^6)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((299 + 461*v^2 + 549*v^4 + 67*v^6)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + ((187 + 277*v^2 + 357*v^4 + 43*v^6)*
       GoncharovPolyLog[{0, 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((-30 - 81*v^2 + 44*v^4 + 3*v^6)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + ((-30 - 81*v^2 + 44*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 0, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((187 + 277*v^2 + 357*v^4 + 43*v^6)*GoncharovPolyLog[{2, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + ((299 + 461*v^2 + 549*v^4 + 67*v^6)*
       GoncharovPolyLog[{2, 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((39 + 48*v^2 + 87*v^4 + 10*v^6)*GoncharovPolyLog[{2, 1, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((129 + 183*v^2 + 207*v^4 + 25*v^6)*
       GoncharovPolyLog[{2, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((39 + 48*v^2 + 87*v^4 + 10*v^6)*GoncharovPolyLog[{2, 1, 2}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((35 + 113*v^2 + 37*v^4 + 7*v^6)*
       GoncharovPolyLog[{2, 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((31 + 85*v^2 + 9*v^4 + 3*v^6)*GoncharovPolyLog[{2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - ((-6 - 27*v^2 + 16*v^4 + v^6)*
       GoncharovPolyLog[{2, 2, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 0}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^5*(3 + v^2)^2) - 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/(1024*Pi^5*(3 + v^2)^2) - 
     (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3]}, 
        1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3]}, 
        1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^5*(3 + v^2)^2) - 
     (v*GoncharovPolyLog[{1}, 1 - v]*(-90 + 33*EulerGamma - 38*v^2 + 
        15*EulerGamma*v^2 - 40*Log[2] - 10*v^2*Log[2] - 33*Log[Pi] - 
        15*v^2*Log[Pi]))/(1024*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0, 0}, 1 - v]*(-1 + 30*EulerGamma - 48*v - 93*v^2 + 
        84*EulerGamma*v^2 - 4*v^3 + 17*v^4 - 18*EulerGamma*v^4 + 4*v^5 - 
        3*v^6 - 72*Log[2] - 222*v^2*Log[2] + 68*v^4*Log[2] + 2*v^6*Log[2] - 
        30*Log[Pi] - 84*v^2*Log[Pi] + 18*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{2, 2}, 1 - v]*
       (-1 + 30*EulerGamma + 48*v - 93*v^2 + 84*EulerGamma*v^2 + 4*v^3 + 
        17*v^4 - 18*EulerGamma*v^4 - 4*v^5 - 3*v^6 - 25*Log[2] - 
        55*v^2*Log[2] + 73*v^4*Log[2] + 7*v^6*Log[2] - 30*Log[Pi] - 
        84*v^2*Log[Pi] + 18*v^4*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{2, 0}, 1 - v]*(5 + 138*EulerGamma + 264*v - 43*v^2 + 
        228*EulerGamma*v^2 + 268*v^3 - 125*v^4 + 186*EulerGamma*v^4 + 
        60*v^5 - 13*v^6 + 24*EulerGamma*v^6 - 336*Log[2] - 618*v^2*Log[2] - 
        284*v^4*Log[2] - 42*v^6*Log[2] - 138*Log[Pi] - 228*v^2*Log[Pi] - 
        186*v^4*Log[Pi] - 24*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{0, 2}, 1 - v]*(5 + 138*EulerGamma - 264*v - 43*v^2 + 
        228*EulerGamma*v^2 - 268*v^3 - 125*v^4 + 186*EulerGamma*v^4 - 
        60*v^5 - 13*v^6 + 24*EulerGamma*v^6 + 23*Log[2] + 5*v^2*Log[2] + 
        177*v^4*Log[2] + 19*v^6*Log[2] - 138*Log[Pi] - 228*v^2*Log[Pi] - 
        186*v^4*Log[Pi] - 24*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{0, 1}, 1 - v]*(-12 + 99*EulerGamma - 156*v - 44*v^2 + 
        153*EulerGamma*v^2 - 172*v^3 - 80*v^4 + 117*EulerGamma*v^4 - 40*v^5 - 
        8*v^6 + 15*EulerGamma*v^6 - 120*Log[2] - 210*v^2*Log[2] - 
        60*v^4*Log[2] - 10*v^6*Log[2] - 99*Log[Pi] - 153*v^2*Log[Pi] - 
        117*v^4*Log[Pi] - 15*v^6*Log[Pi]))/(2048*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 1}, 1 - v]*(-12 + 99*EulerGamma + 156*v - 44*v^2 + 
        153*EulerGamma*v^2 + 172*v^3 - 80*v^4 + 117*EulerGamma*v^4 + 40*v^5 - 
        8*v^6 + 15*EulerGamma*v^6 - 120*Log[2] - 210*v^2*Log[2] - 
        60*v^4*Log[2] - 10*v^6*Log[2] - 99*Log[Pi] - 153*v^2*Log[Pi] - 
        117*v^4*Log[Pi] - 15*v^6*Log[Pi]))/(2048*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{0}, 1 - v]*(1728 + 216*EulerGamma - 
        486*EulerGamma^2 + 73*Pi^2 - 3672*v + 1296*EulerGamma*v + 1080*v^2 + 
        936*EulerGamma*v^2 - 810*EulerGamma^2*v^2 + 31*Pi^2*v^2 - 3312*v^3 + 
        1296*EulerGamma*v^3 + 240*v^4 + 504*EulerGamma*v^4 - 
        378*EulerGamma^2*v^4 + 167*Pi^2*v^4 - 696*v^5 + 288*EulerGamma*v^5 + 
        24*v^6 + 72*EulerGamma*v^6 - 54*EulerGamma^2*v^6 + 17*Pi^2*v^6 - 
        444*Log[2] + 2304*EulerGamma*Log[2] - 3168*v*Log[2] - 
        2988*v^2*Log[2] + 4248*EulerGamma*v^2*Log[2] - 2640*v^3*Log[2] - 
        804*v^4*Log[2] + 1296*EulerGamma*v^4*Log[2] - 528*v^5*Log[2] - 
        180*v^6*Log[2] + 216*EulerGamma*v^6*Log[2] - 2736*Log[2]^2 - 
        5580*v^2*Log[2]^2 - 888*v^4*Log[2]^2 - 204*v^6*Log[2]^2 - 
        216*Log[Pi] + 972*EulerGamma*Log[Pi] - 1296*v*Log[Pi] - 
        936*v^2*Log[Pi] + 1620*EulerGamma*v^2*Log[Pi] - 1296*v^3*Log[Pi] - 
        504*v^4*Log[Pi] + 756*EulerGamma*v^4*Log[Pi] - 288*v^5*Log[Pi] - 
        72*v^6*Log[Pi] + 108*EulerGamma*v^6*Log[Pi] - 2304*Log[2]*Log[Pi] - 
        4248*v^2*Log[2]*Log[Pi] - 1296*v^4*Log[2]*Log[Pi] - 
        216*v^6*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 810*v^2*Log[Pi]^2 - 
        378*v^4*Log[Pi]^2 - 54*v^6*Log[Pi]^2))/(49152*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{2}, 1 - v]*(1728 + 216*EulerGamma - 
        486*EulerGamma^2 + 713*Pi^2 + 3672*v - 1296*EulerGamma*v + 1080*v^2 + 
        936*EulerGamma*v^2 - 810*EulerGamma^2*v^2 + 1055*Pi^2*v^2 + 
        3312*v^3 - 1296*EulerGamma*v^3 + 240*v^4 + 504*EulerGamma*v^4 - 
        378*EulerGamma^2*v^4 + 1191*Pi^2*v^4 + 696*v^5 - 288*EulerGamma*v^5 + 
        24*v^6 + 72*EulerGamma*v^6 - 54*EulerGamma^2*v^6 + 145*Pi^2*v^6 - 
        492*Log[2] + 288*EulerGamma*Log[2] - 576*v*Log[2] - 1356*v^2*Log[2] + 
        504*EulerGamma*v^2*Log[2] - 624*v^3*Log[2] + 492*v^4*Log[2] - 
        720*EulerGamma*v^4*Log[2] - 144*v^5*Log[2] + 12*v^6*Log[2] - 
        72*EulerGamma*v^6*Log[2] + 1728*Log[2]^2 + 3204*v^2*Log[2]^2 + 
        2424*v^4*Log[2]^2 + 324*v^6*Log[2]^2 - 216*Log[Pi] + 
        972*EulerGamma*Log[Pi] + 1296*v*Log[Pi] - 936*v^2*Log[Pi] + 
        1620*EulerGamma*v^2*Log[Pi] + 1296*v^3*Log[Pi] - 504*v^4*Log[Pi] + 
        756*EulerGamma*v^4*Log[Pi] + 288*v^5*Log[Pi] - 72*v^6*Log[Pi] + 
        108*EulerGamma*v^6*Log[Pi] - 288*Log[2]*Log[Pi] - 
        504*v^2*Log[2]*Log[Pi] + 720*v^4*Log[2]*Log[Pi] + 
        72*v^6*Log[2]*Log[Pi] - 486*Log[Pi]^2 - 810*v^2*Log[Pi]^2 - 
        378*v^4*Log[Pi]^2 - 54*v^6*Log[Pi]^2))/(49152*Pi^5*(3 + v^2)^2) - 
     (-82*Pi^2 + 318*EulerGamma*Pi^2 + 9504*v - 5184*EulerGamma*v + 
       972*EulerGamma^2*v - 786*Pi^2*v - 178*Pi^2*v^2 + 
       462*EulerGamma*Pi^2*v^2 + 6336*v^3 - 3456*EulerGamma*v^3 + 
       648*EulerGamma^2*v^3 - 748*Pi^2*v^3 - 230*Pi^2*v^4 + 
       330*EulerGamma*Pi^2*v^4 + 1056*v^5 - 576*EulerGamma*v^5 + 
       108*EulerGamma^2*v^5 - 162*Pi^2*v^5 - 22*Pi^2*v^6 + 
       42*EulerGamma*Pi^2*v^6 + 1728*Log[2] + 216*EulerGamma*Log[2] - 
       486*EulerGamma^2*Log[2] - 563*Pi^2*Log[2] + 6696*v*Log[2] - 
       2592*EulerGamma*v*Log[2] + 1080*v^2*Log[2] + 936*EulerGamma*v^2*
        Log[2] - 810*EulerGamma^2*v^2*Log[2] - 893*Pi^2*v^2*Log[2] + 
       3600*v^3*Log[2] - 1296*EulerGamma*v^3*Log[2] + 240*v^4*Log[2] + 
       504*EulerGamma*v^4*Log[2] - 378*EulerGamma^2*v^4*Log[2] - 
       493*Pi^2*v^4*Log[2] + 456*v^5*Log[2] - 144*EulerGamma*v^5*Log[2] + 
       24*v^6*Log[2] + 72*EulerGamma*v^6*Log[2] - 54*EulerGamma^2*v^6*
        Log[2] - 67*Pi^2*v^6*Log[2] - 438*Log[2]^2 + 
       2124*EulerGamma*Log[2]^2 + 1008*v*Log[2]^2 - 2430*v^2*Log[2]^2 + 
       3744*EulerGamma*v^2*Log[2]^2 - 24*v^3*Log[2]^2 - 906*v^4*Log[2]^2 + 
       1404*EulerGamma*v^4*Log[2]^2 - 120*v^5*Log[2]^2 - 162*v^6*Log[2]^2 + 
       216*EulerGamma*v^6*Log[2]^2 - 2328*Log[2]^3 - 4356*v^2*Log[2]^3 - 
       1232*v^4*Log[2]^3 - 212*v^6*Log[2]^3 - 318*Pi^2*Log[Pi] + 
       5184*v*Log[Pi] - 1944*EulerGamma*v*Log[Pi] - 462*Pi^2*v^2*Log[Pi] + 
       3456*v^3*Log[Pi] - 1296*EulerGamma*v^3*Log[Pi] - 
       330*Pi^2*v^4*Log[Pi] + 576*v^5*Log[Pi] - 216*EulerGamma*v^5*Log[Pi] - 
       42*Pi^2*v^6*Log[Pi] - 216*Log[2]*Log[Pi] + 972*EulerGamma*Log[2]*
        Log[Pi] + 2592*v*Log[2]*Log[Pi] - 936*v^2*Log[2]*Log[Pi] + 
       1620*EulerGamma*v^2*Log[2]*Log[Pi] + 1296*v^3*Log[2]*Log[Pi] - 
       504*v^4*Log[2]*Log[Pi] + 756*EulerGamma*v^4*Log[2]*Log[Pi] + 
       144*v^5*Log[2]*Log[Pi] - 72*v^6*Log[2]*Log[Pi] + 
       108*EulerGamma*v^6*Log[2]*Log[Pi] - 2124*Log[2]^2*Log[Pi] - 
       3744*v^2*Log[2]^2*Log[Pi] - 1404*v^4*Log[2]^2*Log[Pi] - 
       216*v^6*Log[2]^2*Log[Pi] + 972*v*Log[Pi]^2 + 648*v^3*Log[Pi]^2 + 
       108*v^5*Log[Pi]^2 - 486*Log[2]*Log[Pi]^2 - 810*v^2*Log[2]*Log[Pi]^2 - 
       378*v^4*Log[2]*Log[Pi]^2 - 54*v^6*Log[2]*Log[Pi]^2 - 2064*Zeta[3] - 
       2640*v^2*Zeta[3] - 1968*v^4*Zeta[3] - 240*v^6*Zeta[3])/
      (49152*Pi^5*(3 + v^2)^2)) + 
   epsilon^2*((5*v*(-2 + v^2)*GoncharovPolyLog[{1, 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (v*(59 + 50*v^2)*GoncharovPolyLog[{1, 0, 1}, 
        1 - v])/(256*Pi^5*(3 + v^2)) + 
     (3*v*(32 + 25*v^2)*GoncharovPolyLog[{1, 0, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (v*(59 + 50*v^2)*GoncharovPolyLog[{1, 1, 0}, 
        1 - v])/(256*Pi^5*(3 + v^2)) + 
     (v*(179 + 125*v^2)*GoncharovPolyLog[{1, 1, 1}, 1 - v])/
      (256*Pi^5*(3 + v^2)) - (v*(59 + 50*v^2)*GoncharovPolyLog[{1, 1, 2}, 
        1 - v])/(256*Pi^5*(3 + v^2)) + 
     (3*v*(32 + 25*v^2)*GoncharovPolyLog[{1, 2, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (v*(59 + 50*v^2)*GoncharovPolyLog[{1, 2, 1}, 
        1 - v])/(256*Pi^5*(3 + v^2)) + 
     (5*v*(-2 + v^2)*GoncharovPolyLog[{1, 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - ((-8 - 53*v^2 + 42*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((-3 + v^2)*(9 + 54*v^2 + v^4)*GoncharovPolyLog[{0, 0, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - ((13 + 187*v^2 - 13*v^4 + 5*v^6)*
       GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((77 + 185*v^2 + 423*v^4 + 51*v^6)*GoncharovPolyLog[{0, 0, 1, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((49 + 130*v^2 + 81*v^4 + 12*v^6)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - ((77 + 185*v^2 + 423*v^4 + 51*v^6)*
       GoncharovPolyLog[{0, 0, 1, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((88 + 301*v^2 + 262*v^4 + 37*v^6)*GoncharovPolyLog[{0, 0, 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((52 + 169*v^2 + 186*v^4 + 25*v^6)*GoncharovPolyLog[{0, 0, 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     ((-109 - 379*v^2 + 333*v^4 + 27*v^6)*GoncharovPolyLog[{0, 0, 2, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     (5*(-6 - 15*v^2 + 12*v^4 + v^6)*GoncharovPolyLog[{0, 1, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((177 + 204*v^2 + 441*v^4 + 50*v^6)*
       GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/(512*Pi^5*(3 + v^2)^2) + 
     (3*(96 + 117*v^2 + 218*v^4 + 25*v^6)*GoncharovPolyLog[{0, 1, 0, 2}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((177 + 204*v^2 + 441*v^4 + 50*v^6)*GoncharovPolyLog[{0, 1, 1, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) + 
     ((537 + 699*v^2 + 1071*v^4 + 125*v^6)*GoncharovPolyLog[{0, 1, 1, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) - ((177 + 204*v^2 + 441*v^4 + 50*v^6)*
       GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/(512*Pi^5*(3 + v^2)^2) + 
     (3*(96 + 117*v^2 + 218*v^4 + 25*v^6)*GoncharovPolyLog[{0, 1, 2, 0}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((177 + 204*v^2 + 441*v^4 + 50*v^6)*GoncharovPolyLog[{0, 1, 2, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) + (5*(-6 - 15*v^2 + 12*v^4 + v^6)*
       GoncharovPolyLog[{0, 1, 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((-205 - 751*v^2 + 965*v^4 + 87*v^6)*GoncharovPolyLog[{0, 2, 0, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((676 + 919*v^2 + 1638*v^4 + 191*v^6)*GoncharovPolyLog[{0, 2, 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((1084 + 1519*v^2 + 2510*v^4 + 295*v^6)*GoncharovPolyLog[{0, 2, 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((1109 + 1289*v^2 + 3279*v^4 + 371*v^6)*GoncharovPolyLog[{0, 2, 1, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((403 + 538*v^2 + 963*v^4 + 112*v^6)*GoncharovPolyLog[{0, 2, 1, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) + 
     ((1109 + 1289*v^2 + 3279*v^4 + 371*v^6)*GoncharovPolyLog[{0, 2, 1, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((397 + 847*v^2 + 219*v^4 + 41*v^6)*GoncharovPolyLog[{0, 2, 2, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((243 + 549*v^2 - 3*v^4 + 11*v^6)*GoncharovPolyLog[{0, 2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(44 + 211*v^2 + 17*v^4)*
       GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((1 + v^2 + 27*v^4 + 3*v^6)*GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) - (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(44 + 211*v^2 + 17*v^4)*
       GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((243 + 549*v^2 - 3*v^4 + 11*v^6)*GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - ((397 + 847*v^2 + 219*v^4 + 41*v^6)*
       GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((1109 + 1289*v^2 + 3279*v^4 + 371*v^6)*GoncharovPolyLog[{2, 0, 1, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((403 + 538*v^2 + 963*v^4 + 112*v^6)*GoncharovPolyLog[{2, 0, 1, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) - 
     ((1109 + 1289*v^2 + 3279*v^4 + 371*v^6)*GoncharovPolyLog[{2, 0, 1, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((1084 + 1519*v^2 + 2510*v^4 + 295*v^6)*GoncharovPolyLog[{2, 0, 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)^2) - 
     ((676 + 919*v^2 + 1638*v^4 + 191*v^6)*GoncharovPolyLog[{2, 0, 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     ((-205 - 751*v^2 + 965*v^4 + 87*v^6)*GoncharovPolyLog[{2, 0, 2, 2}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     (5*(-6 - 15*v^2 + 12*v^4 + v^6)*GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((177 + 204*v^2 + 441*v^4 + 50*v^6)*
       GoncharovPolyLog[{2, 1, 0, 1}, 1 - v])/(512*Pi^5*(3 + v^2)^2) - 
     (3*(96 + 117*v^2 + 218*v^4 + 25*v^6)*GoncharovPolyLog[{2, 1, 0, 2}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     ((177 + 204*v^2 + 441*v^4 + 50*v^6)*GoncharovPolyLog[{2, 1, 1, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) - 
     ((537 + 699*v^2 + 1071*v^4 + 125*v^6)*GoncharovPolyLog[{2, 1, 1, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) + ((177 + 204*v^2 + 441*v^4 + 50*v^6)*
       GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/(512*Pi^5*(3 + v^2)^2) - 
     (3*(96 + 117*v^2 + 218*v^4 + 25*v^6)*GoncharovPolyLog[{2, 1, 2, 0}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) + 
     ((177 + 204*v^2 + 441*v^4 + 50*v^6)*GoncharovPolyLog[{2, 1, 2, 1}, 
        1 - v])/(512*Pi^5*(3 + v^2)^2) - (5*(-6 - 15*v^2 + 12*v^4 + v^6)*
       GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((-109 - 379*v^2 + 333*v^4 + 27*v^6)*GoncharovPolyLog[{2, 2, 0, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((52 + 169*v^2 + 186*v^4 + 25*v^6)*GoncharovPolyLog[{2, 2, 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)^2) - 
     ((88 + 301*v^2 + 262*v^4 + 37*v^6)*GoncharovPolyLog[{2, 2, 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((77 + 185*v^2 + 423*v^4 + 51*v^6)*GoncharovPolyLog[{2, 2, 1, 0}, 
        1 - v])/(4096*Pi^5*(3 + v^2)^2) - 
     ((49 + 130*v^2 + 81*v^4 + 12*v^6)*GoncharovPolyLog[{2, 2, 1, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + ((77 + 185*v^2 + 423*v^4 + 51*v^6)*
       GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)^2) + 
     ((13 + 187*v^2 - 13*v^4 + 5*v^6)*GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + ((-3 + v^2)*(9 + 54*v^2 + v^4)*
       GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)^2) + 
     ((-8 - 53*v^2 + 42*v^4 + 3*v^6)*GoncharovPolyLog[{2, 2, 2, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (3*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (7*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)^2) + (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2, 0}, 1 - v])/
      (64*Pi^5*(3 + v^2)^2) + (11*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - (33*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (33*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (11*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0, 2}, 1 - v])/
      (64*Pi^5*(3 + v^2)^2) - (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)^2) - (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (7*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2, 2}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + (7*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)^2) + (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 0}, 1 - v])/
      (64*Pi^5*(3 + v^2)^2) + (11*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - (33*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (33*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (11*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 2}, 1 - v])/
      (64*Pi^5*(3 + v^2)^2) - (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)^2) - (51*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)^2) - (7*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 2}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) + (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) + (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)^2) - (3*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) + (5*(1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)^2) - (5*(-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/
      (2048*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{0, 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) - ((1 + v^2 + 27*v^4 + 3*v^6)*
       GoncharovPolyLog[{2, 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) + ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*
       GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)^2) + 
     ((-1 + v)*(1 + v)*(5 + 10*v^2 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (3072*Pi^5*(3 + v^2)^2) + (v*GoncharovPolyLog[{1, 1}, 1 - v]*
       (-360 + 129*EulerGamma - 184*v^2 + 75*EulerGamma*v^2 - 140*Log[2] - 
        50*v^2*Log[2] - 129*Log[Pi] - 75*v^2*Log[Pi]))/(512*Pi^5*(3 + v^2)) - 
     (v*GoncharovPolyLog[{1, 0}, 1 - v]*(-225 + 78*EulerGamma - 143*v^2 + 
        60*EulerGamma*v^2 - 176*Log[2] - 110*v^2*Log[2] - 78*Log[Pi] - 
        60*v^2*Log[Pi]))/(1024*Pi^5*(3 + v^2)) - 
     (v*GoncharovPolyLog[{1, 2}, 1 - v]*(-225 + 78*EulerGamma - 143*v^2 + 
        60*EulerGamma*v^2 + 36*Log[2] + 30*v^2*Log[2] - 78*Log[Pi] - 
        60*v^2*Log[Pi]))/(1024*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0, 2, 1}, 1 - v]*(196 + 1122*EulerGamma - 2496*v + 
        460*v^2 + 1662*EulerGamma*v^2 - 2824*v^3 - 1468*v^4 + 
        2142*EulerGamma*v^4 - 664*v^5 - 116*v^6 + 258*EulerGamma*v^6 - 
        1135*Log[2] - 2035*v^2*Log[2] - 1005*v^4*Log[2] - 145*v^6*Log[2] - 
        1122*Log[Pi] - 1662*v^2*Log[Pi] - 2142*v^4*Log[Pi] - 
        258*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 0, 1}, 1 - v]*(196 + 1122*EulerGamma + 2496*v + 
        460*v^2 + 1662*EulerGamma*v^2 + 2824*v^3 - 1468*v^4 + 
        2142*EulerGamma*v^4 + 664*v^5 - 116*v^6 + 258*EulerGamma*v^6 - 
        1135*Log[2] - 2035*v^2*Log[2] - 1005*v^4*Log[2] - 145*v^6*Log[2] - 
        1122*Log[Pi] - 1662*v^2*Log[Pi] - 2142*v^4*Log[Pi] - 
        258*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{0, 2, 0}, 1 - v]*(166 + 897*EulerGamma - 1992*v + 
        266*v^2 + 1383*EulerGamma*v^2 - 2212*v^3 - 1122*v^4 + 
        1647*EulerGamma*v^4 - 516*v^5 - 94*v^6 + 201*EulerGamma*v^6 - 
        1999*Log[2] - 3517*v^2*Log[2] - 2329*v^4*Log[2] - 315*v^6*Log[2] - 
        897*Log[Pi] - 1383*v^2*Log[Pi] - 1647*v^4*Log[Pi] - 201*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{2, 0, 2}, 1 - v]*
       (166 + 897*EulerGamma + 1992*v + 266*v^2 + 1383*EulerGamma*v^2 + 
        2212*v^3 - 1122*v^4 + 1647*EulerGamma*v^4 + 516*v^5 - 94*v^6 + 
        201*EulerGamma*v^6 + 374*Log[2] + 272*v^2*Log[2] + 1726*v^4*Log[2] + 
        188*v^6*Log[2] - 897*Log[Pi] - 1383*v^2*Log[Pi] - 1647*v^4*Log[Pi] - 
        201*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{0, 1, 1}, 1 - v]*(-6 + 387*EulerGamma - 708*v + 
        38*v^2 + 549*EulerGamma*v^2 - 836*v^3 - 430*v^4 + 
        621*EulerGamma*v^4 - 200*v^5 - 34*v^6 + 75*EulerGamma*v^6 - 
        420*Log[2] - 690*v^2*Log[2] - 360*v^4*Log[2] - 50*v^6*Log[2] - 
        387*Log[Pi] - 549*v^2*Log[Pi] - 621*v^4*Log[Pi] - 75*v^6*Log[Pi]))/
      (1024*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{2, 1, 1}, 1 - v]*
       (-6 + 387*EulerGamma + 708*v + 38*v^2 + 549*EulerGamma*v^2 + 836*v^3 - 
        430*v^4 + 621*EulerGamma*v^4 + 200*v^5 - 34*v^6 + 75*EulerGamma*v^6 - 
        420*Log[2] - 690*v^2*Log[2] - 360*v^4*Log[2] - 50*v^6*Log[2] - 
        387*Log[Pi] - 549*v^2*Log[Pi] - 621*v^4*Log[Pi] - 75*v^6*Log[Pi]))/
      (1024*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{0, 1, 0}, 1 - v]*
       (33 + 234*EulerGamma - 516*v + 211*v^2 + 288*EulerGamma*v^2 - 
        652*v^3 - 365*v^4 + 522*EulerGamma*v^4 - 160*v^5 - 23*v^6 + 
        60*EulerGamma*v^6 - 528*Log[2] - 726*v^2*Log[2] - 924*v^4*Log[2] - 
        110*v^6*Log[2] - 234*Log[Pi] - 288*v^2*Log[Pi] - 522*v^4*Log[Pi] - 
        60*v^6*Log[Pi]))/(2048*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 1, 0}, 1 - v]*(33 + 234*EulerGamma + 516*v + 
        211*v^2 + 288*EulerGamma*v^2 + 652*v^3 - 365*v^4 + 
        522*EulerGamma*v^4 + 160*v^5 - 23*v^6 + 60*EulerGamma*v^6 - 
        528*Log[2] - 726*v^2*Log[2] - 924*v^4*Log[2] - 110*v^6*Log[2] - 
        234*Log[Pi] - 288*v^2*Log[Pi] - 522*v^4*Log[Pi] - 60*v^6*Log[Pi]))/
      (2048*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{0, 1, 2}, 1 - v]*
       (33 + 234*EulerGamma - 516*v + 211*v^2 + 288*EulerGamma*v^2 - 
        652*v^3 - 365*v^4 + 522*EulerGamma*v^4 - 160*v^5 - 23*v^6 + 
        60*EulerGamma*v^6 + 108*Log[2] + 126*v^2*Log[2] + 264*v^4*Log[2] + 
        30*v^6*Log[2] - 234*Log[Pi] - 288*v^2*Log[Pi] - 522*v^4*Log[Pi] - 
        60*v^6*Log[Pi]))/(2048*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 1, 2}, 1 - v]*(33 + 234*EulerGamma + 516*v + 
        211*v^2 + 288*EulerGamma*v^2 + 652*v^3 - 365*v^4 + 
        522*EulerGamma*v^4 + 160*v^5 - 23*v^6 + 60*EulerGamma*v^6 + 
        108*Log[2] + 126*v^2*Log[2] + 264*v^4*Log[2] + 30*v^6*Log[2] - 
        234*Log[Pi] - 288*v^2*Log[Pi] - 522*v^4*Log[Pi] - 60*v^6*Log[Pi]))/
      (2048*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{2, 2, 0}, 1 - v]*
       (112 + 105*EulerGamma + 384*v - 152*v^2 + 339*EulerGamma*v^2 + 
        236*v^3 - 52*v^4 + 111*EulerGamma*v^4 + 36*v^5 - 20*v^6 + 
        21*EulerGamma*v^6 - 319*Log[2] - 1057*v^2*Log[2] + 111*v^4*Log[2] - 
        15*v^6*Log[2] - 105*Log[Pi] - 339*v^2*Log[Pi] - 111*v^4*Log[Pi] - 
        21*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{0, 0, 2}, 1 - v]*(112 + 105*EulerGamma - 384*v - 
        152*v^2 + 339*EulerGamma*v^2 - 236*v^3 - 52*v^4 + 
        111*EulerGamma*v^4 - 36*v^5 - 20*v^6 + 21*EulerGamma*v^6 - 
        34*Log[2] - 76*v^2*Log[2] + 302*v^4*Log[2] + 32*v^6*Log[2] - 
        105*Log[Pi] - 339*v^2*Log[Pi] - 111*v^4*Log[Pi] - 21*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (93 - 180*EulerGamma + 96*v + 725*v^2 - 486*EulerGamma*v^2 - 148*v^3 - 
        205*v^4 + 264*EulerGamma*v^4 - 60*v^5 + 11*v^6 + 18*EulerGamma*v^6 - 
        37*Log[2] + 125*v^2*Log[2] - 747*v^4*Log[2] - 77*v^6*Log[2] + 
        180*Log[Pi] + 486*v^2*Log[Pi] - 264*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (93 - 180*EulerGamma - 96*v + 725*v^2 - 486*EulerGamma*v^2 + 148*v^3 - 
        205*v^4 + 264*EulerGamma*v^4 + 60*v^5 + 11*v^6 + 18*EulerGamma*v^6 + 
        448*Log[2] + 1306*v^2*Log[2] - 916*v^4*Log[2] - 70*v^6*Log[2] + 
        180*Log[Pi] + 486*v^2*Log[Pi] - 264*v^4*Log[Pi] - 18*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (64 + 186*EulerGamma - 432*v - 384*v^2 + 510*EulerGamma*v^2 - 
        216*v^3 - 8*v^4 + 54*EulerGamma*v^4 - 24*v^5 - 24*v^6 + 
        18*EulerGamma*v^6 - 295*Log[2] - 835*v^2*Log[2] + 315*v^4*Log[2] + 
        15*v^6*Log[2] - 186*Log[Pi] - 510*v^2*Log[Pi] - 54*v^4*Log[Pi] - 
        18*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{2, 2, 1}, 1 - v]*(64 + 186*EulerGamma + 432*v - 
        384*v^2 + 510*EulerGamma*v^2 + 216*v^3 - 8*v^4 + 54*EulerGamma*v^4 + 
        24*v^5 - 24*v^6 + 18*EulerGamma*v^6 - 295*Log[2] - 835*v^2*Log[2] + 
        315*v^4*Log[2] + 15*v^6*Log[2] - 186*Log[Pi] - 510*v^2*Log[Pi] - 
        54*v^4*Log[Pi] - 18*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v]*(145 - 75*EulerGamma + 
        265*v^2 - 75*EulerGamma*v^2 - 85*v^4 + 135*EulerGamma*v^4 - 5*v^6 + 
        15*EulerGamma*v^6 - 15*Log[2] - 15*v^2*Log[2] + 27*v^4*Log[2] + 
        3*v^6*Log[2] + 75*Log[Pi] + 75*v^2*Log[Pi] - 135*v^4*Log[Pi] - 
        15*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v]*(145 - 75*EulerGamma + 
        265*v^2 - 75*EulerGamma*v^2 - 85*v^4 + 135*EulerGamma*v^4 - 5*v^6 + 
        15*EulerGamma*v^6 - 15*Log[2] - 15*v^2*Log[2] + 27*v^4*Log[2] + 
        3*v^6*Log[2] + 75*Log[Pi] + 75*v^2*Log[Pi] - 135*v^4*Log[Pi] - 
        15*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v]*(145 - 75*EulerGamma + 
        265*v^2 - 75*EulerGamma*v^2 - 85*v^4 + 135*EulerGamma*v^4 - 5*v^6 + 
        15*EulerGamma*v^6 - 170*Log[2] - 170*v^2*Log[2] + 306*v^4*Log[2] + 
        34*v^6*Log[2] + 75*Log[Pi] + 75*v^2*Log[Pi] - 135*v^4*Log[Pi] - 
        15*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v]*(145 - 75*EulerGamma + 
        265*v^2 - 75*EulerGamma*v^2 - 85*v^4 + 135*EulerGamma*v^4 - 5*v^6 + 
        15*EulerGamma*v^6 - 170*Log[2] - 170*v^2*Log[2] + 306*v^4*Log[2] + 
        34*v^6*Log[2] + 75*Log[Pi] + 75*v^2*Log[Pi] - 135*v^4*Log[Pi] - 
        15*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v]*(116 - 60*EulerGamma + 
        212*v^2 - 60*EulerGamma*v^2 - 68*v^4 + 108*EulerGamma*v^4 - 4*v^6 + 
        12*EulerGamma*v^6 + 95*Log[2] + 95*v^2*Log[2] - 171*v^4*Log[2] - 
        19*v^6*Log[2] + 60*Log[Pi] + 60*v^2*Log[Pi] - 108*v^4*Log[Pi] - 
        12*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v]*(116 - 60*EulerGamma + 
        212*v^2 - 60*EulerGamma*v^2 - 68*v^4 + 108*EulerGamma*v^4 - 4*v^6 + 
        12*EulerGamma*v^6 + 95*Log[2] + 95*v^2*Log[2] - 171*v^4*Log[2] - 
        19*v^6*Log[2] + 60*Log[Pi] + 60*v^2*Log[Pi] - 108*v^4*Log[Pi] - 
        12*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{0, 0, 0}, 1 - v]*(-9 - 36*EulerGamma + 72*v + 
        227*v^2 - 162*EulerGamma*v^2 - 60*v^3 - 79*v^4 + 96*EulerGamma*v^4 - 
        28*v^5 + 5*v^6 + 6*EulerGamma*v^6 + 88*Log[2] + 430*v^2*Log[2] - 
        276*v^4*Log[2] - 18*v^6*Log[2] + 36*Log[Pi] + 162*v^2*Log[Pi] - 
        96*v^4*Log[Pi] - 6*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 2, 2}, 1 - v]*(-9 - 36*EulerGamma - 72*v + 
        227*v^2 - 162*EulerGamma*v^2 + 60*v^3 - 79*v^4 + 96*EulerGamma*v^4 + 
        28*v^5 + 5*v^6 + 6*EulerGamma*v^6 + 59*Log[2] + 137*v^2*Log[2] - 
        179*v^4*Log[2] - 17*v^6*Log[2] + 36*Log[Pi] + 162*v^2*Log[Pi] - 
        96*v^4*Log[Pi] - 6*v^6*Log[Pi]))/(4096*Pi^5*(3 + v^2)^2) - 
     (3*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 1 - v]*
       (58 - 30*EulerGamma + 106*v^2 - 30*EulerGamma*v^2 - 34*v^4 + 
        54*EulerGamma*v^4 - 2*v^6 + 6*EulerGamma*v^6 - 25*Log[2] - 
        25*v^2*Log[2] + 45*v^4*Log[2] + 5*v^6*Log[2] + 30*Log[Pi] + 
        30*v^2*Log[Pi] - 54*v^4*Log[Pi] - 6*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (3*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 
        1 - v]*(58 - 30*EulerGamma + 106*v^2 - 30*EulerGamma*v^2 - 34*v^4 + 
        54*EulerGamma*v^4 - 2*v^6 + 6*EulerGamma*v^6 - 25*Log[2] - 
        25*v^2*Log[2] + 45*v^4*Log[2] + 5*v^6*Log[2] + 30*Log[Pi] + 
        30*v^2*Log[Pi] - 54*v^4*Log[Pi] - 6*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) - (3*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 
        1 - v]*(58 - 30*EulerGamma + 106*v^2 - 30*EulerGamma*v^2 - 34*v^4 + 
        54*EulerGamma*v^4 - 2*v^6 + 6*EulerGamma*v^6 - 25*Log[2] - 
        25*v^2*Log[2] + 45*v^4*Log[2] + 5*v^6*Log[2] + 30*Log[Pi] + 
        30*v^2*Log[Pi] - 54*v^4*Log[Pi] - 6*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (3*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 
        1 - v]*(58 - 30*EulerGamma + 106*v^2 - 30*EulerGamma*v^2 - 34*v^4 + 
        54*EulerGamma*v^4 - 2*v^6 + 6*EulerGamma*v^6 - 25*Log[2] - 
        25*v^2*Log[2] + 45*v^4*Log[2] + 5*v^6*Log[2] + 30*Log[Pi] + 
        30*v^2*Log[Pi] - 54*v^4*Log[Pi] - 6*v^6*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 
        1 - v]*(29 - 15*EulerGamma + 53*v^2 - 15*EulerGamma*v^2 - 17*v^4 + 
        27*EulerGamma*v^4 - v^6 + 3*EulerGamma*v^6 + 45*Log[2] + 
        45*v^2*Log[2] - 81*v^4*Log[2] - 9*v^6*Log[2] + 15*Log[Pi] + 
        15*v^2*Log[Pi] - 27*v^4*Log[Pi] - 3*v^6*Log[Pi]))/
      (1024*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 
        1 - v]*(29 - 15*EulerGamma + 53*v^2 - 15*EulerGamma*v^2 - 17*v^4 + 
        27*EulerGamma*v^4 - v^6 + 3*EulerGamma*v^6 + 45*Log[2] + 
        45*v^2*Log[2] - 81*v^4*Log[2] - 9*v^6*Log[2] + 15*Log[Pi] + 
        15*v^2*Log[Pi] - 27*v^4*Log[Pi] - 3*v^6*Log[Pi]))/
      (1024*Pi^5*(3 + v^2)^2) + (GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*
       (-20*Pi^2 - 20*Pi^2*v^2 + 36*Pi^2*v^4 + 4*Pi^2*v^6 - 174*Log[2] + 
        90*EulerGamma*Log[2] - 318*v^2*Log[2] + 90*EulerGamma*v^2*Log[2] + 
        102*v^4*Log[2] - 162*EulerGamma*v^4*Log[2] + 6*v^6*Log[2] - 
        18*EulerGamma*v^6*Log[2] - 225*Log[2]^2 - 225*v^2*Log[2]^2 + 
        405*v^4*Log[2]^2 + 45*v^6*Log[2]^2 - 90*Log[2]*Log[Pi] - 
        90*v^2*Log[2]*Log[Pi] + 162*v^4*Log[2]*Log[Pi] + 
        18*v^6*Log[2]*Log[Pi]))/(6144*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*(-20*Pi^2 - 20*Pi^2*v^2 + 
        36*Pi^2*v^4 + 4*Pi^2*v^6 - 174*Log[2] + 90*EulerGamma*Log[2] - 
        318*v^2*Log[2] + 90*EulerGamma*v^2*Log[2] + 102*v^4*Log[2] - 
        162*EulerGamma*v^4*Log[2] + 6*v^6*Log[2] - 18*EulerGamma*v^6*Log[2] - 
        225*Log[2]^2 - 225*v^2*Log[2]^2 + 405*v^4*Log[2]^2 + 
        45*v^6*Log[2]^2 - 90*Log[2]*Log[Pi] - 90*v^2*Log[2]*Log[Pi] + 
        162*v^4*Log[2]*Log[Pi] + 18*v^6*Log[2]*Log[Pi]))/
      (6144*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*
       (-340*Pi^2 - 340*Pi^2*v^2 + 612*Pi^2*v^4 + 68*Pi^2*v^6 - 870*Log[2] + 
        450*EulerGamma*Log[2] - 1590*v^2*Log[2] + 450*EulerGamma*v^2*Log[2] + 
        510*v^4*Log[2] - 810*EulerGamma*v^4*Log[2] + 30*v^6*Log[2] - 
        90*EulerGamma*v^6*Log[2] - 405*Log[2]^2 - 405*v^2*Log[2]^2 + 
        729*v^4*Log[2]^2 + 81*v^6*Log[2]^2 - 450*Log[2]*Log[Pi] - 
        450*v^2*Log[2]*Log[Pi] + 810*v^4*Log[2]*Log[Pi] + 
        90*v^6*Log[2]*Log[Pi]))/(24576*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*(-340*Pi^2 - 340*Pi^2*v^2 + 
        612*Pi^2*v^4 + 68*Pi^2*v^6 - 870*Log[2] + 450*EulerGamma*Log[2] - 
        1590*v^2*Log[2] + 450*EulerGamma*v^2*Log[2] + 510*v^4*Log[2] - 
        810*EulerGamma*v^4*Log[2] + 30*v^6*Log[2] - 90*EulerGamma*v^6*
         Log[2] - 405*Log[2]^2 - 405*v^2*Log[2]^2 + 729*v^4*Log[2]^2 + 
        81*v^6*Log[2]^2 - 450*Log[2]*Log[Pi] - 450*v^2*Log[2]*Log[Pi] + 
        810*v^4*Log[2]*Log[Pi] + 90*v^6*Log[2]*Log[Pi]))/
      (24576*Pi^5*(3 + v^2)^2) - (v*GoncharovPolyLog[{1}, 1 - v]*
       (-2016 + 1080*EulerGamma - 198*EulerGamma^2 + 185*Pi^2 - 800*v^2 + 
        456*EulerGamma*v^2 - 90*EulerGamma^2*v^2 + 135*Pi^2*v^2 - 
        1260*Log[2] + 480*EulerGamma*Log[2] - 340*v^2*Log[2] + 
        120*EulerGamma*v^2*Log[2] - 128*Log[2]^2 + 100*v^2*Log[2]^2 - 
        1080*Log[Pi] + 396*EulerGamma*Log[Pi] - 456*v^2*Log[Pi] + 
        180*EulerGamma*v^2*Log[Pi] - 480*Log[2]*Log[Pi] - 
        120*v^2*Log[2]*Log[Pi] - 198*Log[Pi]^2 - 90*v^2*Log[Pi]^2))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 0}, 1 - v]*
       (1008 + 18*EulerGamma - 270*EulerGamma^2 + 37*Pi^2 - 2052*v + 
        864*EulerGamma*v - 1116*v^2 + 1674*EulerGamma*v^2 - 
        756*EulerGamma^2*v^2 + 22*Pi^2*v^2 - 360*v^3 + 72*EulerGamma*v^3 + 
        216*v^4 - 306*EulerGamma*v^4 + 162*EulerGamma^2*v^4 + 77*Pi^2*v^4 + 
        108*v^5 - 72*EulerGamma*v^5 - 108*v^6 + 54*EulerGamma*v^6 + 
        8*Pi^2*v^6 + 18*Log[2] + 1296*EulerGamma*Log[2] - 2160*v*Log[2] - 
        4710*v^2*Log[2] + 3996*EulerGamma*v^2*Log[2] + 216*v^3*Log[2] + 
        1086*v^4*Log[2] - 1224*EulerGamma*v^4*Log[2] + 312*v^5*Log[2] - 
        138*v^6*Log[2] - 36*EulerGamma*v^6*Log[2] - 1560*Log[2]^2 - 
        5286*v^2*Log[2]^2 + 2052*v^4*Log[2]^2 + 90*v^6*Log[2]^2 - 
        18*Log[Pi] + 540*EulerGamma*Log[Pi] - 864*v*Log[Pi] - 
        1674*v^2*Log[Pi] + 1512*EulerGamma*v^2*Log[Pi] - 72*v^3*Log[Pi] + 
        306*v^4*Log[Pi] - 324*EulerGamma*v^4*Log[Pi] + 72*v^5*Log[Pi] - 
        54*v^6*Log[Pi] - 1296*Log[2]*Log[Pi] - 3996*v^2*Log[2]*Log[Pi] + 
        1224*v^4*Log[2]*Log[Pi] + 36*v^6*Log[2]*Log[Pi] - 270*Log[Pi]^2 - 
        756*v^2*Log[Pi]^2 + 162*v^4*Log[Pi]^2))/(24576*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 2}, 1 - v]*(1008 + 18*EulerGamma - 
        270*EulerGamma^2 + 241*Pi^2 + 2052*v - 864*EulerGamma*v - 1116*v^2 + 
        1674*EulerGamma*v^2 - 756*EulerGamma^2*v^2 + 706*Pi^2*v^2 + 360*v^3 - 
        72*EulerGamma*v^3 + 216*v^4 - 306*EulerGamma*v^4 + 
        162*EulerGamma^2*v^4 + 529*Pi^2*v^4 - 108*v^5 + 72*EulerGamma*v^5 - 
        108*v^6 + 54*EulerGamma*v^6 + 76*Pi^2*v^6 - 708*Log[2] + 
        450*EulerGamma*Log[2] - 576*v*Log[2] - 2436*v^2*Log[2] + 
        990*EulerGamma*v^2*Log[2] - 1272*v^3*Log[2] + 924*v^4*Log[2] - 
        1314*EulerGamma*v^4*Log[2] - 360*v^5*Log[2] + 12*v^6*Log[2] - 
        126*EulerGamma*v^6*Log[2] + 507*Log[2]^2 + 2181*v^2*Log[2]^2 + 
        981*v^4*Log[2]^2 + 171*v^6*Log[2]^2 - 18*Log[Pi] + 
        540*EulerGamma*Log[Pi] + 864*v*Log[Pi] - 1674*v^2*Log[Pi] + 
        1512*EulerGamma*v^2*Log[Pi] + 72*v^3*Log[Pi] + 306*v^4*Log[Pi] - 
        324*EulerGamma*v^4*Log[Pi] - 72*v^5*Log[Pi] - 54*v^6*Log[Pi] - 
        450*Log[2]*Log[Pi] - 990*v^2*Log[2]*Log[Pi] + 
        1314*v^4*Log[2]*Log[Pi] + 126*v^6*Log[2]*Log[Pi] - 270*Log[Pi]^2 - 
        756*v^2*Log[Pi]^2 + 162*v^4*Log[Pi]^2))/(24576*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{2, 0}, 1 - v]*(6624 - 90*EulerGamma - 
        1242*EulerGamma^2 + 151*Pi^2 + 13500*v - 4752*EulerGamma*v + 
        6876*v^2 + 774*EulerGamma*v^2 - 2052*EulerGamma^2*v^2 - 2*Pi^2*v^2 + 
        12312*v^3 - 4824*EulerGamma*v^3 + 888*v^4 + 2250*EulerGamma*v^4 - 
        1674*EulerGamma^2*v^4 + 879*Pi^2*v^4 + 2604*v^5 - 
        1080*EulerGamma*v^5 + 204*v^6 + 234*EulerGamma*v^6 - 
        216*EulerGamma^2*v^6 + 92*Pi^2*v^6 - 378*Log[2] + 
        6048*EulerGamma*Log[2] + 10080*v*Log[2] - 5898*v^2*Log[2] + 
        11124*EulerGamma*v^2*Log[2] + 8760*v^3*Log[2] - 3270*v^4*Log[2] + 
        5112*EulerGamma*v^4*Log[2] + 1800*v^5*Log[2] - 534*v^6*Log[2] + 
        756*EulerGamma*v^6*Log[2] - 7392*Log[2]^2 - 15042*v^2*Log[2]^2 - 
        2364*v^4*Log[2]^2 - 546*v^6*Log[2]^2 + 90*Log[Pi] + 
        2484*EulerGamma*Log[Pi] + 4752*v*Log[Pi] - 774*v^2*Log[Pi] + 
        4104*EulerGamma*v^2*Log[Pi] + 4824*v^3*Log[Pi] - 2250*v^4*Log[Pi] + 
        3348*EulerGamma*v^4*Log[Pi] + 1080*v^5*Log[Pi] - 234*v^6*Log[Pi] + 
        432*EulerGamma*v^6*Log[Pi] - 6048*Log[2]*Log[Pi] - 
        11124*v^2*Log[2]*Log[Pi] - 5112*v^4*Log[2]*Log[Pi] - 
        756*v^6*Log[2]*Log[Pi] - 1242*Log[Pi]^2 - 2052*v^2*Log[Pi]^2 - 
        1674*v^4*Log[Pi]^2 - 216*v^6*Log[Pi]^2))/(24576*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{0, 2}, 1 - v]*(6624 - 90*EulerGamma - 
        1242*EulerGamma^2 + 2371*Pi^2 - 13500*v + 4752*EulerGamma*v + 
        6876*v^2 + 774*EulerGamma*v^2 - 2052*EulerGamma^2*v^2 + 
        3274*Pi^2*v^2 - 12312*v^3 + 4824*EulerGamma*v^3 + 888*v^4 + 
        2250*EulerGamma*v^4 - 1674*EulerGamma^2*v^4 + 5459*Pi^2*v^4 - 
        2604*v^5 + 1080*EulerGamma*v^5 + 204*v^6 + 234*EulerGamma*v^6 - 
        216*EulerGamma^2*v^6 + 640*Pi^2*v^6 - 816*Log[2] - 
        414*EulerGamma*Log[2] + 2448*v*Log[2] - 3144*v^2*Log[2] - 
        90*EulerGamma*v^2*Log[2] + 3624*v^3*Log[2] + 2232*v^4*Log[2] - 
        3186*EulerGamma*v^4*Log[2] + 936*v^5*Log[2] + 96*v^6*Log[2] - 
        342*EulerGamma*v^6*Log[2] + 6411*Log[2]^2 + 10641*v^2*Log[2]^2 + 
        10173*v^4*Log[2]^2 + 1287*v^6*Log[2]^2 + 90*Log[Pi] + 
        2484*EulerGamma*Log[Pi] - 4752*v*Log[Pi] - 774*v^2*Log[Pi] + 
        4104*EulerGamma*v^2*Log[Pi] - 4824*v^3*Log[Pi] - 2250*v^4*Log[Pi] + 
        3348*EulerGamma*v^4*Log[Pi] - 1080*v^5*Log[Pi] - 234*v^6*Log[Pi] + 
        432*EulerGamma*v^6*Log[Pi] + 414*Log[2]*Log[Pi] + 
        90*v^2*Log[2]*Log[Pi] + 3186*v^4*Log[2]*Log[Pi] + 
        342*v^6*Log[2]*Log[Pi] - 1242*Log[Pi]^2 - 2052*v^2*Log[Pi]^2 - 
        1674*v^4*Log[Pi]^2 - 216*v^6*Log[Pi]^2))/(24576*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{0, 1}, 1 - v]*(2592 + 144*EulerGamma - 
        594*EulerGamma^2 + 555*Pi^2 - 5400*v + 1872*EulerGamma*v + 2616*v^2 + 
        528*EulerGamma*v^2 - 918*EulerGamma^2*v^2 + 705*Pi^2*v^2 - 5232*v^3 + 
        2064*EulerGamma*v^3 + 336*v^4 + 960*EulerGamma*v^4 - 
        702*EulerGamma^2*v^4 + 1165*Pi^2*v^4 - 1144*v^5 + 
        480*EulerGamma*v^5 + 88*v^6 + 96*EulerGamma*v^6 - 
        90*EulerGamma^2*v^6 + 135*Pi^2*v^6 - 420*Log[2] + 
        1440*EulerGamma*Log[2] - 1680*v*Log[2] - 1900*v^2*Log[2] + 
        2520*EulerGamma*v^2*Log[2] - 1520*v^3*Log[2] - 460*v^4*Log[2] + 
        720*EulerGamma*v^4*Log[2] - 320*v^5*Log[2] - 100*v^6*Log[2] + 
        120*EulerGamma*v^6*Log[2] - 384*Log[2]^2 - 1068*v^2*Log[2]^2 + 
        1128*v^4*Log[2]^2 + 100*v^6*Log[2]^2 - 144*Log[Pi] + 
        1188*EulerGamma*Log[Pi] - 1872*v*Log[Pi] - 528*v^2*Log[Pi] + 
        1836*EulerGamma*v^2*Log[Pi] - 2064*v^3*Log[Pi] - 960*v^4*Log[Pi] + 
        1404*EulerGamma*v^4*Log[Pi] - 480*v^5*Log[Pi] - 96*v^6*Log[Pi] + 
        180*EulerGamma*v^6*Log[Pi] - 1440*Log[2]*Log[Pi] - 
        2520*v^2*Log[2]*Log[Pi] - 720*v^4*Log[2]*Log[Pi] - 
        120*v^6*Log[2]*Log[Pi] - 594*Log[Pi]^2 - 918*v^2*Log[Pi]^2 - 
        702*v^4*Log[Pi]^2 - 90*v^6*Log[Pi]^2))/(8192*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2, 1}, 1 - v]*(2592 + 144*EulerGamma - 
        594*EulerGamma^2 + 555*Pi^2 + 5400*v - 1872*EulerGamma*v + 2616*v^2 + 
        528*EulerGamma*v^2 - 918*EulerGamma^2*v^2 + 705*Pi^2*v^2 + 5232*v^3 - 
        2064*EulerGamma*v^3 + 336*v^4 + 960*EulerGamma*v^4 - 
        702*EulerGamma^2*v^4 + 1165*Pi^2*v^4 + 1144*v^5 - 
        480*EulerGamma*v^5 + 88*v^6 + 96*EulerGamma*v^6 - 
        90*EulerGamma^2*v^6 + 135*Pi^2*v^6 - 420*Log[2] + 
        1440*EulerGamma*Log[2] + 1680*v*Log[2] - 1900*v^2*Log[2] + 
        2520*EulerGamma*v^2*Log[2] + 1520*v^3*Log[2] - 460*v^4*Log[2] + 
        720*EulerGamma*v^4*Log[2] + 320*v^5*Log[2] - 100*v^6*Log[2] + 
        120*EulerGamma*v^6*Log[2] - 384*Log[2]^2 - 1068*v^2*Log[2]^2 + 
        1128*v^4*Log[2]^2 + 100*v^6*Log[2]^2 - 144*Log[Pi] + 
        1188*EulerGamma*Log[Pi] + 1872*v*Log[Pi] - 528*v^2*Log[Pi] + 
        1836*EulerGamma*v^2*Log[Pi] + 2064*v^3*Log[Pi] - 960*v^4*Log[Pi] + 
        1404*EulerGamma*v^4*Log[Pi] + 480*v^5*Log[Pi] - 96*v^6*Log[Pi] + 
        180*EulerGamma*v^6*Log[Pi] - 1440*Log[2]*Log[Pi] - 
        2520*v^2*Log[2]*Log[Pi] - 720*v^4*Log[2]*Log[Pi] - 
        120*v^6*Log[2]*Log[Pi] - 594*Log[Pi]^2 - 918*v^2*Log[Pi]^2 - 
        702*v^4*Log[Pi]^2 - 90*v^6*Log[Pi]^2))/(8192*Pi^5*(3 + v^2)^2) + 
     (GoncharovPolyLog[{2}, 1 - v]*(-13824 + 5184*EulerGamma + 
        324*EulerGamma^2 - 486*EulerGamma^3 + 130*Pi^2 + 
        2139*EulerGamma*Pi^2 - 21168*v + 11016*EulerGamma*v - 
        1944*EulerGamma^2*v + 4260*Pi^2*v - 11952*v^2 + 3240*EulerGamma*v^2 + 
        1404*EulerGamma^2*v^2 - 810*EulerGamma^3*v^2 + 302*Pi^2*v^2 + 
        3165*EulerGamma*Pi^2*v^2 - 17568*v^3 + 9936*EulerGamma*v^3 - 
        1944*EulerGamma^2*v^3 + 4804*Pi^2*v^3 - 3744*v^4 + 
        720*EulerGamma*v^4 + 756*EulerGamma^2*v^4 - 378*EulerGamma^3*v^4 - 
        2454*Pi^2*v^4 + 3573*EulerGamma*Pi^2*v^4 - 3504*v^5 + 
        2088*EulerGamma*v^5 - 432*EulerGamma^2*v^5 + 1128*Pi^2*v^5 - 
        432*v^6 + 72*EulerGamma*v^6 + 108*EulerGamma^2*v^6 - 
        54*EulerGamma^3*v^6 - 202*Pi^2*v^6 + 435*EulerGamma*Pi^2*v^6 + 
        2880*Log[2] - 1476*EulerGamma*Log[2] + 432*EulerGamma^2*Log[2] - 
        3976*Pi^2*Log[2] + 4968*v*Log[2] - 1728*EulerGamma*v*Log[2] + 
        7272*v^2*Log[2] - 4068*EulerGamma*v^2*Log[2] + 756*EulerGamma^2*v^2*
         Log[2] - 6334*Pi^2*v^2*Log[2] + 4752*v^3*Log[2] - 
        1872*EulerGamma*v^3*Log[2] + 336*v^4*Log[2] + 1476*EulerGamma*v^4*
         Log[2] - 1080*EulerGamma^2*v^4*Log[2] - 5388*Pi^2*v^4*Log[2] + 
        1032*v^5*Log[2] - 432*EulerGamma*v^5*Log[2] + 264*v^6*Log[2] + 
        36*EulerGamma*v^6*Log[2] - 108*EulerGamma^2*v^6*Log[2] - 
        686*Pi^2*v^6*Log[2] + 1098*Log[2]^2 + 5184*EulerGamma*Log[2]^2 + 
        11808*v*Log[2]^2 - 1830*v^2*Log[2]^2 + 9612*EulerGamma*v^2*Log[2]^2 + 
        10632*v^3*Log[2]^2 - 4746*v^4*Log[2]^2 + 7272*EulerGamma*v^4*
         Log[2]^2 + 2232*v^5*Log[2]^2 - 570*v^6*Log[2]^2 + 
        972*EulerGamma*v^6*Log[2]^2 - 8384*Log[2]^3 - 16436*v^2*Log[2]^3 - 
        6424*v^4*Log[2]^3 - 1012*v^6*Log[2]^3 - 5184*Log[Pi] - 
        648*EulerGamma*Log[Pi] + 1458*EulerGamma^2*Log[Pi] - 
        2139*Pi^2*Log[Pi] - 11016*v*Log[Pi] + 3888*EulerGamma*v*Log[Pi] - 
        3240*v^2*Log[Pi] - 2808*EulerGamma*v^2*Log[Pi] + 
        2430*EulerGamma^2*v^2*Log[Pi] - 3165*Pi^2*v^2*Log[Pi] - 
        9936*v^3*Log[Pi] + 3888*EulerGamma*v^3*Log[Pi] - 720*v^4*Log[Pi] - 
        1512*EulerGamma*v^4*Log[Pi] + 1134*EulerGamma^2*v^4*Log[Pi] - 
        3573*Pi^2*v^4*Log[Pi] - 2088*v^5*Log[Pi] + 864*EulerGamma*v^5*
         Log[Pi] - 72*v^6*Log[Pi] - 216*EulerGamma*v^6*Log[Pi] + 
        162*EulerGamma^2*v^6*Log[Pi] - 435*Pi^2*v^6*Log[Pi] + 
        1476*Log[2]*Log[Pi] - 864*EulerGamma*Log[2]*Log[Pi] + 
        1728*v*Log[2]*Log[Pi] + 4068*v^2*Log[2]*Log[Pi] - 
        1512*EulerGamma*v^2*Log[2]*Log[Pi] + 1872*v^3*Log[2]*Log[Pi] - 
        1476*v^4*Log[2]*Log[Pi] + 2160*EulerGamma*v^4*Log[2]*Log[Pi] + 
        432*v^5*Log[2]*Log[Pi] - 36*v^6*Log[2]*Log[Pi] + 
        216*EulerGamma*v^6*Log[2]*Log[Pi] - 5184*Log[2]^2*Log[Pi] - 
        9612*v^2*Log[2]^2*Log[Pi] - 7272*v^4*Log[2]^2*Log[Pi] - 
        972*v^6*Log[2]^2*Log[Pi] + 324*Log[Pi]^2 - 1458*EulerGamma*
         Log[Pi]^2 - 1944*v*Log[Pi]^2 + 1404*v^2*Log[Pi]^2 - 
        2430*EulerGamma*v^2*Log[Pi]^2 - 1944*v^3*Log[Pi]^2 + 
        756*v^4*Log[Pi]^2 - 1134*EulerGamma*v^4*Log[Pi]^2 - 
        432*v^5*Log[Pi]^2 + 108*v^6*Log[Pi]^2 - 162*EulerGamma*v^6*
         Log[Pi]^2 + 432*Log[2]*Log[Pi]^2 + 756*v^2*Log[2]*Log[Pi]^2 - 
        1080*v^4*Log[2]*Log[Pi]^2 - 108*v^6*Log[2]*Log[Pi]^2 + 
        486*Log[Pi]^3 + 810*v^2*Log[Pi]^3 + 378*v^4*Log[Pi]^3 + 
        54*v^6*Log[Pi]^3 - 11292*Zeta[3] - 15540*v^2*Zeta[3] - 
        20292*v^4*Zeta[3] - 2412*v^6*Zeta[3]))/(49152*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{0}, 1 - v]*(-13824 + 5184*EulerGamma + 
        324*EulerGamma^2 - 486*EulerGamma^3 - 94*Pi^2 + 219*EulerGamma*Pi^2 + 
        21168*v - 11016*EulerGamma*v + 1944*EulerGamma^2*v - 228*Pi^2*v - 
        11952*v^2 + 3240*EulerGamma*v^2 + 1404*EulerGamma^2*v^2 - 
        810*EulerGamma^3*v^2 + 302*Pi^2*v^2 + 93*EulerGamma*Pi^2*v^2 + 
        17568*v^3 - 9936*EulerGamma*v^3 + 1944*EulerGamma^2*v^3 - 
        580*Pi^2*v^3 - 3744*v^4 + 720*EulerGamma*v^4 + 756*EulerGamma^2*v^4 - 
        378*EulerGamma^3*v^4 - 374*Pi^2*v^4 + 501*EulerGamma*Pi^2*v^4 + 
        3504*v^5 - 2088*EulerGamma*v^5 + 432*EulerGamma^2*v^5 - 
        168*Pi^2*v^5 - 432*v^6 + 72*EulerGamma*v^6 + 108*EulerGamma^2*v^6 - 
        54*EulerGamma^3*v^6 - 10*Pi^2*v^6 + 51*EulerGamma*Pi^2*v^6 - 
        12384*Log[2] - 1332*EulerGamma*Log[2] + 3456*EulerGamma^2*Log[2] - 
        512*Pi^2*Log[2] + 26136*v*Log[2] - 9504*EulerGamma*v*Log[2] - 
        4248*v^2*Log[2] - 8964*EulerGamma*v^2*Log[2] + 6372*EulerGamma^2*v^2*
         Log[2] - 230*Pi^2*v^2*Log[2] + 20592*v^3*Log[2] - 
        7920*EulerGamma*v^3*Log[2] - 1872*v^4*Log[2] - 2412*EulerGamma*v^4*
         Log[2] + 1944*EulerGamma^2*v^4*Log[2] - 1156*Pi^2*v^4*Log[2] + 
        3960*v^5*Log[2] - 1584*EulerGamma*v^5*Log[2] + 72*v^6*Log[2] - 
        540*EulerGamma*v^6*Log[2] + 324*EulerGamma^2*v^6*Log[2] - 
        118*Pi^2*v^6*Log[2] + 1314*Log[2]^2 - 8208*EulerGamma*Log[2]^2 + 
        11664*v*Log[2]^2 + 13674*v^2*Log[2]^2 - 16740*EulerGamma*v^2*
         Log[2]^2 + 7704*v^3*Log[2]^2 + 1326*v^4*Log[2]^2 - 
        2664*EulerGamma*v^4*Log[2]^2 + 1272*v^5*Log[2]^2 + 678*v^6*Log[2]^2 - 
        612*EulerGamma*v^6*Log[2]^2 + 6512*Log[2]^3 + 14684*v^2*Log[2]^3 + 
        408*v^4*Log[2]^3 + 348*v^6*Log[2]^3 - 5184*Log[Pi] - 
        648*EulerGamma*Log[Pi] + 1458*EulerGamma^2*Log[Pi] - 
        219*Pi^2*Log[Pi] + 11016*v*Log[Pi] - 3888*EulerGamma*v*Log[Pi] - 
        3240*v^2*Log[Pi] - 2808*EulerGamma*v^2*Log[Pi] + 
        2430*EulerGamma^2*v^2*Log[Pi] - 93*Pi^2*v^2*Log[Pi] + 
        9936*v^3*Log[Pi] - 3888*EulerGamma*v^3*Log[Pi] - 720*v^4*Log[Pi] - 
        1512*EulerGamma*v^4*Log[Pi] + 1134*EulerGamma^2*v^4*Log[Pi] - 
        501*Pi^2*v^4*Log[Pi] + 2088*v^5*Log[Pi] - 864*EulerGamma*v^5*
         Log[Pi] - 72*v^6*Log[Pi] - 216*EulerGamma*v^6*Log[Pi] + 
        162*EulerGamma^2*v^6*Log[Pi] - 51*Pi^2*v^6*Log[Pi] + 
        1332*Log[2]*Log[Pi] - 6912*EulerGamma*Log[2]*Log[Pi] + 
        9504*v*Log[2]*Log[Pi] + 8964*v^2*Log[2]*Log[Pi] - 
        12744*EulerGamma*v^2*Log[2]*Log[Pi] + 7920*v^3*Log[2]*Log[Pi] + 
        2412*v^4*Log[2]*Log[Pi] - 3888*EulerGamma*v^4*Log[2]*Log[Pi] + 
        1584*v^5*Log[2]*Log[Pi] + 540*v^6*Log[2]*Log[Pi] - 
        648*EulerGamma*v^6*Log[2]*Log[Pi] + 8208*Log[2]^2*Log[Pi] + 
        16740*v^2*Log[2]^2*Log[Pi] + 2664*v^4*Log[2]^2*Log[Pi] + 
        612*v^6*Log[2]^2*Log[Pi] + 324*Log[Pi]^2 - 1458*EulerGamma*
         Log[Pi]^2 + 1944*v*Log[Pi]^2 + 1404*v^2*Log[Pi]^2 - 
        2430*EulerGamma*v^2*Log[Pi]^2 + 1944*v^3*Log[Pi]^2 + 
        756*v^4*Log[Pi]^2 - 1134*EulerGamma*v^4*Log[Pi]^2 + 
        432*v^5*Log[Pi]^2 + 108*v^6*Log[Pi]^2 - 162*EulerGamma*v^6*
         Log[Pi]^2 + 3456*Log[2]*Log[Pi]^2 + 6372*v^2*Log[2]*Log[Pi]^2 + 
        1944*v^4*Log[2]*Log[Pi]^2 + 324*v^6*Log[2]*Log[Pi]^2 + 
        486*Log[Pi]^3 + 810*v^2*Log[Pi]^3 + 378*v^4*Log[Pi]^3 + 
        54*v^6*Log[Pi]^3 - 300*Zeta[3] + 60*v^2*Zeta[3] - 1524*v^4*Zeta[3] - 
        156*v^6*Zeta[3]))/(49152*Pi^5*(3 + v^2)^2) - 
     (GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*
       (29*Pi^2 - 15*EulerGamma*Pi^2 + 53*Pi^2*v^2 - 15*EulerGamma*Pi^2*v^2 - 
        17*Pi^2*v^4 + 27*EulerGamma*Pi^2*v^4 - Pi^2*v^6 + 
        3*EulerGamma*Pi^2*v^6 + 10*Pi^2*Log[2] + 10*Pi^2*v^2*Log[2] - 
        18*Pi^2*v^4*Log[2] - 2*Pi^2*v^6*Log[2] - 87*Log[2]^2 + 
        45*EulerGamma*Log[2]^2 - 159*v^2*Log[2]^2 + 45*EulerGamma*v^2*
         Log[2]^2 + 51*v^4*Log[2]^2 - 81*EulerGamma*v^4*Log[2]^2 + 
        3*v^6*Log[2]^2 - 9*EulerGamma*v^6*Log[2]^2 - 105*Log[2]^3 - 
        105*v^2*Log[2]^3 + 189*v^4*Log[2]^3 + 21*v^6*Log[2]^3 + 
        15*Pi^2*Log[Pi] + 15*Pi^2*v^2*Log[Pi] - 27*Pi^2*v^4*Log[Pi] - 
        3*Pi^2*v^6*Log[Pi] - 45*Log[2]^2*Log[Pi] - 45*v^2*Log[2]^2*Log[Pi] + 
        81*v^4*Log[2]^2*Log[Pi] + 9*v^6*Log[2]^2*Log[Pi] + 105*Zeta[3] + 
        105*v^2*Zeta[3] - 189*v^4*Zeta[3] - 21*v^6*Zeta[3]))/
      (6144*Pi^5*(3 + v^2)^2) - (GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*
       (29*Pi^2 - 15*EulerGamma*Pi^2 + 53*Pi^2*v^2 - 15*EulerGamma*Pi^2*v^2 - 
        17*Pi^2*v^4 + 27*EulerGamma*Pi^2*v^4 - Pi^2*v^6 + 
        3*EulerGamma*Pi^2*v^6 + 10*Pi^2*Log[2] + 10*Pi^2*v^2*Log[2] - 
        18*Pi^2*v^4*Log[2] - 2*Pi^2*v^6*Log[2] - 87*Log[2]^2 + 
        45*EulerGamma*Log[2]^2 - 159*v^2*Log[2]^2 + 45*EulerGamma*v^2*
         Log[2]^2 + 51*v^4*Log[2]^2 - 81*EulerGamma*v^4*Log[2]^2 + 
        3*v^6*Log[2]^2 - 9*EulerGamma*v^6*Log[2]^2 - 105*Log[2]^3 - 
        105*v^2*Log[2]^3 + 189*v^4*Log[2]^3 + 21*v^6*Log[2]^3 + 
        15*Pi^2*Log[Pi] + 15*Pi^2*v^2*Log[Pi] - 27*Pi^2*v^4*Log[Pi] - 
        3*Pi^2*v^6*Log[Pi] - 45*Log[2]^2*Log[Pi] - 45*v^2*Log[2]^2*Log[Pi] + 
        81*v^4*Log[2]^2*Log[Pi] + 9*v^6*Log[2]^2*Log[Pi] + 105*Zeta[3] + 
        105*v^2*Zeta[3] - 189*v^4*Zeta[3] - 21*v^6*Zeta[3]))/
      (6144*Pi^5*(3 + v^2)^2) - (50400*Pi^2 + 7380*EulerGamma*Pi^2 - 
       14310*EulerGamma^2*Pi^2 + 1705*Pi^4 + 1347840*v - 
       855360*EulerGamma*v + 233280*EulerGamma^2*v - 29160*EulerGamma^3*v - 
       198720*Pi^2*v + 70740*EulerGamma*Pi^2*v + 48960*Pi^2*v^2 + 
       16020*EulerGamma*Pi^2*v^2 - 20790*EulerGamma^2*Pi^2*v^2 + 
       1825*Pi^4*v^2 + 898560*v^3 - 570240*EulerGamma*v^3 + 
       155520*EulerGamma^2*v^3 - 19440*EulerGamma^3*v^3 - 172800*Pi^2*v^3 + 
       67320*EulerGamma*Pi^2*v^3 + 6240*Pi^2*v^4 + 20700*EulerGamma*Pi^2*
        v^4 - 14850*EulerGamma^2*Pi^2*v^4 + 2867*Pi^4*v^4 + 149760*v^5 - 
       95040*EulerGamma*v^5 + 25920*EulerGamma^2*v^5 - 
       3240*EulerGamma^3*v^5 - 35520*Pi^2*v^5 + 14580*EulerGamma*Pi^2*v^5 + 
       1920*Pi^2*v^6 + 1980*EulerGamma*Pi^2*v^6 - 1890*EulerGamma^2*Pi^2*
        v^6 + 323*Pi^4*v^6 + 414720*Log[2] - 155520*EulerGamma*Log[2] - 
       9720*EulerGamma^2*Log[2] + 14580*EulerGamma^3*Log[2] - 
       11940*Pi^2*Log[2] + 50670*EulerGamma*Pi^2*Log[2] + 1075680*v*Log[2] - 
       602640*EulerGamma*v*Log[2] + 116640*EulerGamma^2*v*Log[2] - 
       134640*Pi^2*v*Log[2] + 358560*v^2*Log[2] - 97200*EulerGamma*v^2*
        Log[2] - 42120*EulerGamma^2*v^2*Log[2] + 24300*EulerGamma^3*v^2*
        Log[2] - 41100*Pi^2*v^2*Log[2] + 80370*EulerGamma*Pi^2*v^2*Log[2] + 
       613440*v^3*Log[2] - 324000*EulerGamma*v^3*Log[2] + 
       58320*EulerGamma^2*v^3*Log[2] - 117240*Pi^2*v^3*Log[2] + 
       112320*v^4*Log[2] - 21600*EulerGamma*v^4*Log[2] - 
       22680*EulerGamma^2*v^4*Log[2] + 11340*EulerGamma^3*v^4*Log[2] - 
       30180*Pi^2*v^4*Log[2] + 44370*EulerGamma*Pi^2*v^4*Log[2] + 
       84960*v^5*Log[2] - 41040*EulerGamma*v^5*Log[2] + 
       6480*EulerGamma^2*v^5*Log[2] - 24120*Pi^2*v^5*Log[2] + 
       12960*v^6*Log[2] - 2160*EulerGamma*v^6*Log[2] - 
       3240*EulerGamma^2*v^6*Log[2] + 1620*EulerGamma^3*v^6*Log[2] - 
       3660*Pi^2*v^6*Log[2] + 6030*EulerGamma*Pi^2*v^6*Log[2] + 
       341280*Log[2]^2 + 39420*EulerGamma*Log[2]^2 - 95580*EulerGamma^2*
        Log[2]^2 - 42990*Pi^2*Log[2]^2 + 210600*v*Log[2]^2 - 
       90720*EulerGamma*v*Log[2]^2 + 160920*v^2*Log[2]^2 + 
       218700*EulerGamma*v^2*Log[2]^2 - 168480*EulerGamma^2*v^2*Log[2]^2 - 
       76920*Pi^2*v^2*Log[2]^2 + 15120*v^3*Log[2]^2 + 
       2160*EulerGamma*v^3*Log[2]^2 + 49680*v^4*Log[2]^2 + 
       81540*EulerGamma*v^4*Log[2]^2 - 63180*EulerGamma^2*v^4*Log[2]^2 - 
       27030*Pi^2*v^4*Log[2]^2 - 18360*v^5*Log[2]^2 + 
       10800*EulerGamma*v^5*Log[2]^2 + 1080*v^6*Log[2]^2 + 
       14580*EulerGamma*v^6*Log[2]^2 - 9720*EulerGamma^2*v^6*Log[2]^2 - 
       4260*Pi^2*v^6*Log[2]^2 - 39420*Log[2]^3 + 209520*EulerGamma*Log[2]^3 - 
       56160*v*Log[2]^3 - 282540*v^2*Log[2]^3 + 392040*EulerGamma*v^2*
        Log[2]^3 - 78480*v^3*Log[2]^3 - 67620*v^4*Log[2]^3 + 
       110880*EulerGamma*v^4*Log[2]^3 - 19920*v^5*Log[2]^3 - 
       16500*v^6*Log[2]^3 + 19080*EulerGamma*v^6*Log[2]^3 - 153600*Log[2]^4 - 
       306150*v^2*Log[2]^4 - 58500*v^4*Log[2]^4 - 12150*v^6*Log[2]^4 - 
       7380*Pi^2*Log[Pi] + 28620*EulerGamma*Pi^2*Log[Pi] + 855360*v*Log[Pi] - 
       466560*EulerGamma*v*Log[Pi] + 87480*EulerGamma^2*v*Log[Pi] - 
       70740*Pi^2*v*Log[Pi] - 16020*Pi^2*v^2*Log[Pi] + 
       41580*EulerGamma*Pi^2*v^2*Log[Pi] + 570240*v^3*Log[Pi] - 
       311040*EulerGamma*v^3*Log[Pi] + 58320*EulerGamma^2*v^3*Log[Pi] - 
       67320*Pi^2*v^3*Log[Pi] - 20700*Pi^2*v^4*Log[Pi] + 
       29700*EulerGamma*Pi^2*v^4*Log[Pi] + 95040*v^5*Log[Pi] - 
       51840*EulerGamma*v^5*Log[Pi] + 9720*EulerGamma^2*v^5*Log[Pi] - 
       14580*Pi^2*v^5*Log[Pi] - 1980*Pi^2*v^6*Log[Pi] + 
       3780*EulerGamma*Pi^2*v^6*Log[Pi] + 155520*Log[2]*Log[Pi] + 
       19440*EulerGamma*Log[2]*Log[Pi] - 43740*EulerGamma^2*Log[2]*Log[Pi] - 
       50670*Pi^2*Log[2]*Log[Pi] + 602640*v*Log[2]*Log[Pi] - 
       233280*EulerGamma*v*Log[2]*Log[Pi] + 97200*v^2*Log[2]*Log[Pi] + 
       84240*EulerGamma*v^2*Log[2]*Log[Pi] - 72900*EulerGamma^2*v^2*Log[2]*
        Log[Pi] - 80370*Pi^2*v^2*Log[2]*Log[Pi] + 324000*v^3*Log[2]*Log[Pi] - 
       116640*EulerGamma*v^3*Log[2]*Log[Pi] + 21600*v^4*Log[2]*Log[Pi] + 
       45360*EulerGamma*v^4*Log[2]*Log[Pi] - 34020*EulerGamma^2*v^4*Log[2]*
        Log[Pi] - 44370*Pi^2*v^4*Log[2]*Log[Pi] + 41040*v^5*Log[2]*Log[Pi] - 
       12960*EulerGamma*v^5*Log[2]*Log[Pi] + 2160*v^6*Log[2]*Log[Pi] + 
       6480*EulerGamma*v^6*Log[2]*Log[Pi] - 4860*EulerGamma^2*v^6*Log[2]*
        Log[Pi] - 6030*Pi^2*v^6*Log[2]*Log[Pi] - 39420*Log[2]^2*Log[Pi] + 
       191160*EulerGamma*Log[2]^2*Log[Pi] + 90720*v*Log[2]^2*Log[Pi] - 
       218700*v^2*Log[2]^2*Log[Pi] + 336960*EulerGamma*v^2*Log[2]^2*Log[Pi] - 
       2160*v^3*Log[2]^2*Log[Pi] - 81540*v^4*Log[2]^2*Log[Pi] + 
       126360*EulerGamma*v^4*Log[2]^2*Log[Pi] - 10800*v^5*Log[2]^2*Log[Pi] - 
       14580*v^6*Log[2]^2*Log[Pi] + 19440*EulerGamma*v^6*Log[2]^2*Log[Pi] - 
       209520*Log[2]^3*Log[Pi] - 392040*v^2*Log[2]^3*Log[Pi] - 
       110880*v^4*Log[2]^3*Log[Pi] - 19080*v^6*Log[2]^3*Log[Pi] - 
       14310*Pi^2*Log[Pi]^2 + 233280*v*Log[Pi]^2 - 87480*EulerGamma*v*
        Log[Pi]^2 - 20790*Pi^2*v^2*Log[Pi]^2 + 155520*v^3*Log[Pi]^2 - 
       58320*EulerGamma*v^3*Log[Pi]^2 - 14850*Pi^2*v^4*Log[Pi]^2 + 
       25920*v^5*Log[Pi]^2 - 9720*EulerGamma*v^5*Log[Pi]^2 - 
       1890*Pi^2*v^6*Log[Pi]^2 - 9720*Log[2]*Log[Pi]^2 + 
       43740*EulerGamma*Log[2]*Log[Pi]^2 + 116640*v*Log[2]*Log[Pi]^2 - 
       42120*v^2*Log[2]*Log[Pi]^2 + 72900*EulerGamma*v^2*Log[2]*Log[Pi]^2 + 
       58320*v^3*Log[2]*Log[Pi]^2 - 22680*v^4*Log[2]*Log[Pi]^2 + 
       34020*EulerGamma*v^4*Log[2]*Log[Pi]^2 + 6480*v^5*Log[2]*Log[Pi]^2 - 
       3240*v^6*Log[2]*Log[Pi]^2 + 4860*EulerGamma*v^6*Log[2]*Log[Pi]^2 - 
       95580*Log[2]^2*Log[Pi]^2 - 168480*v^2*Log[2]^2*Log[Pi]^2 - 
       63180*v^4*Log[2]^2*Log[Pi]^2 - 9720*v^6*Log[2]^2*Log[Pi]^2 + 
       29160*v*Log[Pi]^3 + 19440*v^3*Log[Pi]^3 + 3240*v^5*Log[Pi]^3 - 
       14580*Log[2]*Log[Pi]^3 - 24300*v^2*Log[2]*Log[Pi]^3 - 
       11340*v^4*Log[2]*Log[Pi]^3 - 1620*v^6*Log[2]*Log[Pi]^3 - 
       79200*Zeta[3] + 185760*EulerGamma*Zeta[3] - 347760*v*Zeta[3] - 
       105120*v^2*Zeta[3] + 237600*EulerGamma*v^2*Zeta[3] - 
       347040*v^3*Zeta[3] - 128160*v^4*Zeta[3] + 177120*EulerGamma*v^4*
        Zeta[3] - 77040*v^5*Zeta[3] - 10080*v^6*Zeta[3] + 
       21600*EulerGamma*v^6*Zeta[3] - 362520*Log[2]*Zeta[3] - 
       477000*v^2*Log[2]*Zeta[3] - 308520*v^4*Log[2]*Zeta[3] - 
       38520*v^6*Log[2]*Zeta[3] - 185760*Log[Pi]*Zeta[3] - 
       237600*v^2*Log[Pi]*Zeta[3] - 177120*v^4*Log[Pi]*Zeta[3] - 
       21600*v^6*Log[Pi]*Zeta[3])/(1474560*Pi^5*(3 + v^2)^2)), 
  (7*v*GoncharovPolyLog[{1}, 1 - v])/(2048*Pi^5) - 
   ((1 - 12*v^2 + 3*v^4)*GoncharovPolyLog[{0, 0}, 1 - v])/
    (8192*Pi^5*(3 + v^2)) + ((21 + 12*v^2 + 7*v^4)*GoncharovPolyLog[{0, 1}, 
      1 - v])/(4096*Pi^5*(3 + v^2)) - 
   ((41 + 20*v^2 + 11*v^4)*GoncharovPolyLog[{0, 2}, 1 - v])/
    (8192*Pi^5*(3 + v^2)) + ((41 + 20*v^2 + 11*v^4)*
     GoncharovPolyLog[{2, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
   ((21 + 12*v^2 + 7*v^4)*GoncharovPolyLog[{2, 1}, 1 - v])/
    (4096*Pi^5*(3 + v^2)) + ((1 - 12*v^2 + 3*v^4)*GoncharovPolyLog[{2, 2}, 
      1 - v])/(8192*Pi^5*(3 + v^2)) + 
   (-((1 + v^2)*GoncharovPolyLog[{0}, 1 - v])/(8192*Pi^5) + 
     ((1 + v^2)*GoncharovPolyLog[{2}, 1 - v])/(8192*Pi^5) + 
     (-2*v + Log[2] + v^2*Log[2])/(8192*Pi^5))/epsilon + 
   (GoncharovPolyLog[{0}, 1 - v]*(15 + 9*EulerGamma - 42*v + 2*v^2 + 
      12*EulerGamma*v^2 - 14*v^3 - v^4 + 3*EulerGamma*v^4 - 17*Log[2] - 
      36*v^2*Log[2] - 3*v^4*Log[2] - 9*Log[Pi] - 12*v^2*Log[Pi] - 
      3*v^4*Log[Pi]))/(8192*Pi^5*(3 + v^2)) - 
   (GoncharovPolyLog[{2}, 1 - v]*(15 + 9*EulerGamma + 42*v + 2*v^2 + 
      12*EulerGamma*v^2 + 14*v^3 - v^4 + 3*EulerGamma*v^4 + 23*Log[2] - 
      4*v^2*Log[2] + 5*v^4*Log[2] - 9*Log[Pi] - 12*v^2*Log[Pi] - 
      3*v^4*Log[Pi]))/(8192*Pi^5*(3 + v^2)) + 
   (22*Pi^2 - 324*v + 108*EulerGamma*v + 16*Pi^2*v^2 - 108*v^3 + 
     36*EulerGamma*v^3 + 10*Pi^2*v^4 - 90*Log[2] - 54*EulerGamma*Log[2] + 
     36*v*Log[2] - 12*v^2*Log[2] - 72*EulerGamma*v^2*Log[2] + 12*v^3*Log[2] + 
     6*v^4*Log[2] - 18*EulerGamma*v^4*Log[2] + 105*Log[2]^2 + 
     180*v^2*Log[2]^2 + 27*v^4*Log[2]^2 - 108*v*Log[Pi] - 36*v^3*Log[Pi] + 
     54*Log[2]*Log[Pi] + 72*v^2*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi])/
    (49152*Pi^5*(3 + v^2)) + epsilon*((37*v*GoncharovPolyLog[{1, 0}, 1 - v])/
      (2048*Pi^5) - (41*v*GoncharovPolyLog[{1, 1}, 1 - v])/(1024*Pi^5) + 
     (37*v*GoncharovPolyLog[{1, 2}, 1 - v])/(2048*Pi^5) + 
     ((9 - 28*v^2 + 11*v^4)*GoncharovPolyLog[{0, 0, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((-23 - 36*v^2 + 3*v^4)*
       GoncharovPolyLog[{0, 0, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((67 + 52*v^2 + v^4)*GoncharovPolyLog[{0, 0, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((111 + 12*v^2 + 37*v^4)*
       GoncharovPolyLog[{0, 1, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((123 + 36*v^2 + 41*v^4)*GoncharovPolyLog[{0, 1, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + ((111 + 12*v^2 + 37*v^4)*
       GoncharovPolyLog[{0, 1, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((385 + 108*v^2 + 107*v^4)*GoncharovPolyLog[{0, 2, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((245 + 60*v^2 + 71*v^4)*
       GoncharovPolyLog[{0, 2, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((63 - 68*v^2 + 29*v^4)*GoncharovPolyLog[{0, 2, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((63 - 68*v^2 + 29*v^4)*
       GoncharovPolyLog[{2, 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((245 + 60*v^2 + 71*v^4)*GoncharovPolyLog[{2, 0, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((385 + 108*v^2 + 107*v^4)*
       GoncharovPolyLog[{2, 0, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((111 + 12*v^2 + 37*v^4)*GoncharovPolyLog[{2, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((123 + 36*v^2 + 41*v^4)*
       GoncharovPolyLog[{2, 1, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     ((111 + 12*v^2 + 37*v^4)*GoncharovPolyLog[{2, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((67 + 52*v^2 + v^4)*GoncharovPolyLog[
        {2, 2, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-23 - 36*v^2 + 3*v^4)*GoncharovPolyLog[{2, 2, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((9 - 28*v^2 + 11*v^4)*
       GoncharovPolyLog[{2, 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (3*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (5*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + ((7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (3*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (5*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + ((7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (1024*Pi^5*(3 + v^2)) - (5*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (1024*Pi^5*(3 + v^2)) - (5*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(4096*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*(Pi^2 - 3*Log[2]^2))/
      (6144*Pi^5*(3 + v^2)) + ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3]}, 
        1 - v]*(Pi^2 - 3*Log[2]^2))/(6144*Pi^5*(3 + v^2)) - 
     (v*GoncharovPolyLog[{1}, 1 - v]*(-55 + 21*EulerGamma - 5*Log[2] - 
        21*Log[Pi]))/(2048*Pi^5) - (GoncharovPolyLog[{2, 0}, 1 - v]*
       (109 + 123*EulerGamma + 318*v + 110*v^2 + 60*EulerGamma*v^2 + 
        106*v^3 - 11*v^4 + 33*EulerGamma*v^4 - 183*Log[2] - 188*v^2*Log[2] - 
        37*v^4*Log[2] - 123*Log[Pi] - 60*v^2*Log[Pi] - 33*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{0, 2}, 1 - v]*
       (109 + 123*EulerGamma - 318*v + 110*v^2 + 60*EulerGamma*v^2 - 
        106*v^3 - 11*v^4 + 33*EulerGamma*v^4 + 139*Log[2] - 12*v^2*Log[2] + 
        41*v^4*Log[2] - 123*Log[Pi] - 60*v^2*Log[Pi] - 33*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 1}, 1 - v]*
       (81 + 63*EulerGamma - 222*v + 70*v^2 + 36*EulerGamma*v^2 - 74*v^3 - 
        7*v^4 + 21*EulerGamma*v^4 - 15*Log[2] - 60*v^2*Log[2] - 
        5*v^4*Log[2] - 63*Log[Pi] - 36*v^2*Log[Pi] - 21*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 1}, 1 - v]*
       (81 + 63*EulerGamma + 222*v + 70*v^2 + 36*EulerGamma*v^2 + 74*v^3 - 
        7*v^4 + 21*EulerGamma*v^4 - 15*Log[2] - 60*v^2*Log[2] - 
        5*v^4*Log[2] - 63*Log[Pi] - 36*v^2*Log[Pi] - 21*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{0, 0}, 1 - v]*
       (29 + 3*EulerGamma - 54*v + 86*v^2 - 36*EulerGamma*v^2 - 18*v^3 - 
        3*v^4 + 9*EulerGamma*v^4 - 15*Log[2] + 100*v^2*Log[2] - 
        29*v^4*Log[2] - 3*Log[Pi] + 36*v^2*Log[Pi] - 9*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{2, 2}, 1 - v]*
       (29 + 3*EulerGamma + 54*v + 86*v^2 - 36*EulerGamma*v^2 + 18*v^3 - 
        3*v^4 + 9*EulerGamma*v^4 - 73*Log[2] + 20*v^2*Log[2] - 
        19*v^4*Log[2] - 3*Log[Pi] + 36*v^2*Log[Pi] - 9*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{0}, 1 - v]*
       (1980 - 540*EulerGamma - 162*EulerGamma^2 + 59*Pi^2 - 3672*v + 
        1512*EulerGamma*v + 984*v^2 - 72*EulerGamma*v^2 - 
        216*EulerGamma^2*v^2 - 28*Pi^2*v^2 - 1224*v^3 + 504*EulerGamma*v^3 + 
        108*v^4 + 36*EulerGamma*v^4 - 54*EulerGamma^2*v^4 + 41*Pi^2*v^4 + 
        732*Log[2] + 612*EulerGamma*Log[2] - 2376*v*Log[2] - 888*v^2*Log[2] + 
        1296*EulerGamma*v^2*Log[2] - 792*v^3*Log[2] - 36*v^4*Log[2] + 
        108*EulerGamma*v^4*Log[2] - 522*Log[2]^2 - 1896*v^2*Log[2]^2 + 
        66*v^4*Log[2]^2 + 540*Log[Pi] + 324*EulerGamma*Log[Pi] - 
        1512*v*Log[Pi] + 72*v^2*Log[Pi] + 432*EulerGamma*v^2*Log[Pi] - 
        504*v^3*Log[Pi] - 36*v^4*Log[Pi] + 108*EulerGamma*v^4*Log[Pi] - 
        612*Log[2]*Log[Pi] - 1296*v^2*Log[2]*Log[Pi] - 
        108*v^4*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 216*v^2*Log[Pi]^2 - 
        54*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{2}, 1 - v]*(1980 - 540*EulerGamma - 
        162*EulerGamma^2 + 763*Pi^2 + 3672*v - 1512*EulerGamma*v + 984*v^2 - 
        72*EulerGamma*v^2 - 216*EulerGamma^2*v^2 + 228*Pi^2*v^2 + 1224*v^3 - 
        504*EulerGamma*v^3 + 108*v^4 + 36*EulerGamma*v^4 - 
        54*EulerGamma^2*v^4 + 233*Pi^2*v^4 - 228*Log[2] - 
        828*EulerGamma*Log[2] - 792*v*Log[2] - 1176*v^2*Log[2] + 
        144*EulerGamma*v^2*Log[2] - 264*v^3*Log[2] + 60*v^4*Log[2] - 
        180*EulerGamma*v^4*Log[2] + 1926*Log[2]^2 + 984*v^2*Log[2]^2 + 
        402*v^4*Log[2]^2 + 540*Log[Pi] + 324*EulerGamma*Log[Pi] + 
        1512*v*Log[Pi] + 72*v^2*Log[Pi] + 432*EulerGamma*v^2*Log[Pi] + 
        504*v^3*Log[Pi] - 36*v^4*Log[Pi] + 108*EulerGamma*v^4*Log[Pi] + 
        828*Log[2]*Log[Pi] - 144*v^2*Log[2]*Log[Pi] + 
        180*v^4*Log[2]*Log[Pi] - 162*Log[Pi]^2 - 216*v^2*Log[Pi]^2 - 
        54*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) - 
     (268*Pi^2 + 132*EulerGamma*Pi^2 + 3960*v - 1944*EulerGamma*v + 
       324*EulerGamma^2*v - 822*Pi^2*v + 200*Pi^2*v^2 + 
       96*EulerGamma*Pi^2*v^2 + 1320*v^3 - 648*EulerGamma*v^3 + 
       108*EulerGamma^2*v^3 - 274*Pi^2*v^3 - 20*Pi^2*v^4 + 
       60*EulerGamma*Pi^2*v^4 + 1980*Log[2] - 540*EulerGamma*Log[2] - 
       162*EulerGamma^2*Log[2] - 205*Pi^2*Log[2] + 216*v*Log[2] + 
       216*EulerGamma*v*Log[2] + 984*v^2*Log[2] - 72*EulerGamma*v^2*Log[2] - 
       216*EulerGamma^2*v^2*Log[2] - 220*Pi^2*v^2*Log[2] + 72*v^3*Log[2] + 
       72*EulerGamma*v^3*Log[2] + 108*v^4*Log[2] + 36*EulerGamma*v^4*Log[2] - 
       54*EulerGamma^2*v^4*Log[2] - 79*Pi^2*v^4*Log[2] + 906*Log[2]^2 + 
       630*EulerGamma*Log[2]^2 - 1404*v*Log[2]^2 - 372*v^2*Log[2]^2 + 
       1080*EulerGamma*v^2*Log[2]^2 - 468*v^3*Log[2]^2 - 54*v^4*Log[2]^2 + 
       162*EulerGamma*v^4*Log[2]^2 - 594*Log[2]^3 - 1352*v^2*Log[2]^3 - 
       86*v^4*Log[2]^3 - 132*Pi^2*Log[Pi] + 1944*v*Log[Pi] - 
       648*EulerGamma*v*Log[Pi] - 96*Pi^2*v^2*Log[Pi] + 648*v^3*Log[Pi] - 
       216*EulerGamma*v^3*Log[Pi] - 60*Pi^2*v^4*Log[Pi] + 
       540*Log[2]*Log[Pi] + 324*EulerGamma*Log[2]*Log[Pi] - 
       216*v*Log[2]*Log[Pi] + 72*v^2*Log[2]*Log[Pi] + 
       432*EulerGamma*v^2*Log[2]*Log[Pi] - 72*v^3*Log[2]*Log[Pi] - 
       36*v^4*Log[2]*Log[Pi] + 108*EulerGamma*v^4*Log[2]*Log[Pi] - 
       630*Log[2]^2*Log[Pi] - 1080*v^2*Log[2]^2*Log[Pi] - 
       162*v^4*Log[2]^2*Log[Pi] + 324*v*Log[Pi]^2 + 108*v^3*Log[Pi]^2 - 
       162*Log[2]*Log[Pi]^2 - 216*v^2*Log[2]*Log[Pi]^2 - 
       54*v^4*Log[2]*Log[Pi]^2 - 384*Zeta[3] - 384*v^2*Zeta[3] - 
       384*v^4*Zeta[3])/(98304*Pi^5*(3 + v^2))) + 
   epsilon^2*((35*v*GoncharovPolyLog[{1, 0, 0}, 1 - v])/(2048*Pi^5) - 
     (191*v*GoncharovPolyLog[{1, 0, 1}, 1 - v])/(1024*Pi^5) + 
     (279*v*GoncharovPolyLog[{1, 0, 2}, 1 - v])/(2048*Pi^5) - 
     (191*v*GoncharovPolyLog[{1, 1, 0}, 1 - v])/(1024*Pi^5) + 
     (223*v*GoncharovPolyLog[{1, 1, 1}, 1 - v])/(512*Pi^5) - 
     (191*v*GoncharovPolyLog[{1, 1, 2}, 1 - v])/(1024*Pi^5) + 
     (279*v*GoncharovPolyLog[{1, 2, 0}, 1 - v])/(2048*Pi^5) - 
     (191*v*GoncharovPolyLog[{1, 2, 1}, 1 - v])/(1024*Pi^5) + 
     (35*v*GoncharovPolyLog[{1, 2, 2}, 1 - v])/(2048*Pi^5) - 
     ((-5 + 3*v^2)*(-5 + 9*v^2)*GoncharovPolyLog[{0, 0, 0, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((-27 - 84*v^2 + 23*v^4)*
       GoncharovPolyLog[{0, 0, 0, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((-7 + v^2)*(17 + 19*v^2)*GoncharovPolyLog[{0, 0, 0, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((109 + 18*v^2 + 21*v^4)*
       GoncharovPolyLog[{0, 0, 1, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     ((199 + 108*v^2 + 21*v^4)*GoncharovPolyLog[{0, 0, 1, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - ((109 + 18*v^2 + 21*v^4)*
       GoncharovPolyLog[{0, 0, 1, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     ((703 + 284*v^2 + 77*v^4)*GoncharovPolyLog[{0, 0, 2, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) - ((463 + 156*v^2 + 61*v^4)*
       GoncharovPolyLog[{0, 0, 2, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((217 - 180*v^2 + 99*v^4)*GoncharovPolyLog[{0, 0, 2, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + (5*(21 - 12*v^2 + 7*v^4)*
       GoncharovPolyLog[{0, 1, 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((573 + 36*v^2 + 191*v^4)*GoncharovPolyLog[{0, 1, 0, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + (3*(279 + 28*v^2 + 93*v^4)*
       GoncharovPolyLog[{0, 1, 0, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((573 + 36*v^2 + 191*v^4)*GoncharovPolyLog[{0, 1, 1, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + ((669 + 108*v^2 + 223*v^4)*
       GoncharovPolyLog[{0, 1, 1, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((573 + 36*v^2 + 191*v^4)*GoncharovPolyLog[{0, 1, 1, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + (3*(279 + 28*v^2 + 93*v^4)*
       GoncharovPolyLog[{0, 1, 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((573 + 36*v^2 + 191*v^4)*GoncharovPolyLog[{0, 1, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + (5*(21 - 12*v^2 + 7*v^4)*
       GoncharovPolyLog[{0, 1, 2, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((715 - 364*v^2 + 265*v^4)*GoncharovPolyLog[{0, 2, 0, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((2329 + 324*v^2 + 683*v^4)*
       GoncharovPolyLog[{0, 2, 0, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((3577 + 580*v^2 + 1035*v^4)*GoncharovPolyLog[{0, 2, 0, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((290 + 15*v^2 + 89*v^4)*
       GoncharovPolyLog[{0, 2, 1, 0}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((1345 + 180*v^2 + 403*v^4)*GoncharovPolyLog[{0, 2, 1, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + ((290 + 15*v^2 + 89*v^4)*
       GoncharovPolyLog[{0, 2, 1, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((197 + 300*v^2 + 7*v^4)*GoncharovPolyLog[{0, 2, 2, 0}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((-9 - 204*v^2 + 29*v^4)*
       GoncharovPolyLog[{0, 2, 2, 1}, 1 - v])/(4096*Pi^5*(3 + v^2)) + 
     ((271 - 164*v^2 + 109*v^4)*GoncharovPolyLog[{0, 2, 2, 2}, 1 - v])/
      (8192*Pi^5*(3 + v^2)) + ((13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 0, 0}, 1 - v])/(512*Pi^5*(3 + v^2)) - 
     (3*(13 + 3*v^4)*GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 0, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(13 + 3*v^4)*GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + (3*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 2, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 - I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)) + ((13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 0, 0}, 1 - v])/(512*Pi^5*(3 + v^2)) - 
     (3*(13 + 3*v^4)*GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 0, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(13 + 3*v^4)*GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) + (3*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 2, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 + I*Sqrt[3], 2, 2}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - ((271 - 164*v^2 + 109*v^4)*
       GoncharovPolyLog[{2, 0, 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((-9 - 204*v^2 + 29*v^4)*GoncharovPolyLog[{2, 0, 0, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((197 + 300*v^2 + 7*v^4)*
       GoncharovPolyLog[{2, 0, 0, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((290 + 15*v^2 + 89*v^4)*GoncharovPolyLog[{2, 0, 1, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + ((1345 + 180*v^2 + 403*v^4)*
       GoncharovPolyLog[{2, 0, 1, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     ((290 + 15*v^2 + 89*v^4)*GoncharovPolyLog[{2, 0, 1, 2}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + ((3577 + 580*v^2 + 1035*v^4)*
       GoncharovPolyLog[{2, 0, 2, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     ((2329 + 324*v^2 + 683*v^4)*GoncharovPolyLog[{2, 0, 2, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((715 - 364*v^2 + 265*v^4)*
       GoncharovPolyLog[{2, 0, 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) - 
     (5*(21 - 12*v^2 + 7*v^4)*GoncharovPolyLog[{2, 1, 0, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((573 + 36*v^2 + 191*v^4)*
       GoncharovPolyLog[{2, 1, 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(279 + 28*v^2 + 93*v^4)*GoncharovPolyLog[{2, 1, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((573 + 36*v^2 + 191*v^4)*
       GoncharovPolyLog[{2, 1, 1, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     ((669 + 108*v^2 + 223*v^4)*GoncharovPolyLog[{2, 1, 1, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + ((573 + 36*v^2 + 191*v^4)*
       GoncharovPolyLog[{2, 1, 1, 2}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(279 + 28*v^2 + 93*v^4)*GoncharovPolyLog[{2, 1, 2, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((573 + 36*v^2 + 191*v^4)*
       GoncharovPolyLog[{2, 1, 2, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(21 - 12*v^2 + 7*v^4)*GoncharovPolyLog[{2, 1, 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((217 - 180*v^2 + 99*v^4)*
       GoncharovPolyLog[{2, 2, 0, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((463 + 156*v^2 + 61*v^4)*GoncharovPolyLog[{2, 2, 0, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) - ((703 + 284*v^2 + 77*v^4)*
       GoncharovPolyLog[{2, 2, 0, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((109 + 18*v^2 + 21*v^4)*GoncharovPolyLog[{2, 2, 1, 0}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - ((199 + 108*v^2 + 21*v^4)*
       GoncharovPolyLog[{2, 2, 1, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     ((109 + 18*v^2 + 21*v^4)*GoncharovPolyLog[{2, 2, 1, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - ((-7 + v^2)*(17 + 19*v^2)*
       GoncharovPolyLog[{2, 2, 2, 0}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((-27 - 84*v^2 + 23*v^4)*GoncharovPolyLog[{2, 2, 2, 1}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + ((-5 + 3*v^2)*(-5 + 9*v^2)*
       GoncharovPolyLog[{2, 2, 2, 2}, 1 - v])/(8192*Pi^5*(3 + v^2)) + 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (3*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 0, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     (5*(13 + 3*v^4)*GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - (5*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (3*(13 + 3*v^4)*GoncharovPolyLog[{2, 1 - I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) - ((13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2, 2}, 1 - v])/(512*Pi^5*(3 + v^2)) + 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0, 0}, 1 - v])/
      (512*Pi^5*(3 + v^2)) - (3*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 0, 1}, 1 - v])/(1024*Pi^5*(3 + v^2)) + 
     (5*(13 + 3*v^4)*GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0, 2}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - (5*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2, 0}, 1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (3*(13 + 3*v^4)*GoncharovPolyLog[{2, 1 + I*Sqrt[3], 2, 1}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) - ((13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2, 2}, 1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (7*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (51*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)) + (51*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 1, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2, 0}, 1 - v])/
      (64*Pi^5*(3 + v^2)) + (11*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 0, 2, 1}, 1 - v])/(512*Pi^5*(3 + v^2)) - 
     (33*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (33*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (11*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)) + ((7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 0, 2}, 1 - v])/(64*Pi^5*(3 + v^2)) - 
     (51*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (3*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 1, 1}, 1 - v])/(128*Pi^5*(3 + v^2)) - 
     (51*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (5*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (7*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - (3*(7 + v^4)*GoncharovPolyLog[
        {1 - I*Sqrt[3], 2, 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 
        1 - v])/(512*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 0}, 1 - v])/
      (1024*Pi^5*(3 + v^2)) + (7*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 0, 1}, 1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (51*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 1, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1, 1}, 1 - v])/
      (128*Pi^5*(3 + v^2)) + (51*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 1, 2}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 0}, 1 - v])/
      (64*Pi^5*(3 + v^2)) + (11*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 0, 2, 1}, 1 - v])/(512*Pi^5*(3 + v^2)) - 
     (33*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (33*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 0, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (11*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0, 1}, 1 - v])/
      (512*Pi^5*(3 + v^2)) + ((7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 0, 2}, 1 - v])/(64*Pi^5*(3 + v^2)) - 
     (51*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 0}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (3*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 1, 1}, 1 - v])/(128*Pi^5*(3 + v^2)) - 
     (51*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1, 2}, 1 - v])/
      (4096*Pi^5*(3 + v^2)) + (5*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 2, 0}, 1 - v])/(4096*Pi^5*(3 + v^2)) - 
     (7*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2, 1}, 1 - v])/
      (2048*Pi^5*(3 + v^2)) - (3*(7 + v^4)*GoncharovPolyLog[
        {1 + I*Sqrt[3], 2, 2, 2}, 1 - v])/(1024*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2, 2}, 
        1 - v])/(512*Pi^5*(3 + v^2)) - 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 0}, 
        1 - v])/(512*Pi^5*(3 + v^2)) + 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0, 2}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) + 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 0}, 
        1 - v])/(2048*Pi^5*(3 + v^2)) - 
     (3*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 1}, 
        1 - v])/(1024*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2, 2}, 
        1 - v])/(512*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(2048*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {0, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(2048*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 - I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 - I*Sqrt[3], 2}, 1 - v]*Log[2])/(2048*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 + I*Sqrt[3], 0}, 1 - v]*Log[2])/
      (512*Pi^5*(3 + v^2)) + (5*(13 + 3*v^4)*GoncharovPolyLog[
        {2, 1 + I*Sqrt[3], 2}, 1 - v]*Log[2])/(2048*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*
       Log[2])/(512*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*
       Log[2])/(2048*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*
       Log[2])/(512*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*
       Log[2])/(2048*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 0}, 1 - v]*
       Log[2])/(512*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3], 2}, 1 - v]*
       Log[2])/(2048*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 0}, 1 - v]*
       Log[2])/(512*Pi^5*(3 + v^2)) - 
     (5*(7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3], 2}, 1 - v]*
       Log[2])/(2048*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{0, 1 + I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) - 
     ((13 + 3*v^4)*GoncharovPolyLog[{2, 1 + I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 - I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 - I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) + 
     ((7 + v^4)*GoncharovPolyLog[{1 + I*Sqrt[3], 1 + I*Sqrt[3]}, 1 - v]*
       (Pi^2 - 3*Log[2]^2))/(3072*Pi^5*(3 + v^2)) + 
     (v*GoncharovPolyLog[{1, 1}, 1 - v]*(-305 + 123*EulerGamma - 55*Log[2] - 
        123*Log[Pi]))/(1024*Pi^5) - (v*GoncharovPolyLog[{1, 0}, 1 - v]*
       (-265 + 111*EulerGamma - 187*Log[2] - 111*Log[Pi]))/(2048*Pi^5) - 
     (v*GoncharovPolyLog[{1, 2}, 1 - v]*(-265 + 111*EulerGamma + 57*Log[2] - 
        111*Log[Pi]))/(2048*Pi^5) + (GoncharovPolyLog[{0, 2, 0}, 1 - v]*
       (965 + 1155*EulerGamma - 2874*v + 1366*v^2 + 324*EulerGamma*v^2 - 
        958*v^3 - 107*v^4 + 321*EulerGamma*v^4 - 1595*Log[2] - 
        1012*v^2*Log[2] - 377*v^4*Log[2] - 1155*Log[Pi] - 324*v^2*Log[Pi] - 
        321*v^4*Log[Pi]))/(8192*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{2, 0, 2}, 1 - v]*(965 + 1155*EulerGamma + 2874*v + 
        1366*v^2 + 324*EulerGamma*v^2 + 958*v^3 - 107*v^4 + 
        321*EulerGamma*v^4 + 1267*Log[2] - 68*v^2*Log[2] + 393*v^4*Log[2] - 
        1155*Log[Pi] - 324*v^2*Log[Pi] - 321*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 2, 1}, 1 - v]*
       (649 + 735*EulerGamma - 1866*v + 942*v^2 + 180*EulerGamma*v^2 - 
        622*v^3 - 71*v^4 + 213*EulerGamma*v^4 - 310*Log[2] - 300*v^2*Log[2] - 
        70*v^4*Log[2] - 735*Log[Pi] - 180*v^2*Log[Pi] - 213*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 0, 1}, 1 - v]*
       (649 + 735*EulerGamma + 1866*v + 942*v^2 + 180*EulerGamma*v^2 + 
        622*v^3 - 71*v^4 + 213*EulerGamma*v^4 - 310*Log[2] - 300*v^2*Log[2] - 
        70*v^4*Log[2] - 735*Log[Pi] - 180*v^2*Log[Pi] - 213*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{0, 1, 1}, 1 - v]*
       (423 + 369*EulerGamma - 1146*v + 530*v^2 + 108*EulerGamma*v^2 - 
        382*v^3 - 41*v^4 + 123*EulerGamma*v^4 - 165*Log[2] - 180*v^2*Log[2] - 
        55*v^4*Log[2] - 369*Log[Pi] - 108*v^2*Log[Pi] - 123*v^4*Log[Pi]))/
      (2048*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{2, 1, 1}, 1 - v]*
       (423 + 369*EulerGamma + 1146*v + 530*v^2 + 108*EulerGamma*v^2 + 
        382*v^3 - 41*v^4 + 123*EulerGamma*v^4 - 165*Log[2] - 180*v^2*Log[2] - 
        55*v^4*Log[2] - 369*Log[Pi] - 108*v^2*Log[Pi] - 123*v^4*Log[Pi]))/
      (2048*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 1, 0}, 1 - v]*
       (351 + 333*EulerGamma - 942*v + 550*v^2 + 36*EulerGamma*v^2 - 
        314*v^3 - 37*v^4 + 111*EulerGamma*v^4 - 561*Log[2] - 132*v^2*Log[2] - 
        187*v^4*Log[2] - 333*Log[Pi] - 36*v^2*Log[Pi] - 111*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 1, 0}, 1 - v]*
       (351 + 333*EulerGamma + 942*v + 550*v^2 + 36*EulerGamma*v^2 + 
        314*v^3 - 37*v^4 + 111*EulerGamma*v^4 - 561*Log[2] - 132*v^2*Log[2] - 
        187*v^4*Log[2] - 333*Log[Pi] - 36*v^2*Log[Pi] - 111*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 1, 2}, 1 - v]*
       (351 + 333*EulerGamma - 942*v + 550*v^2 + 36*EulerGamma*v^2 - 
        314*v^3 - 37*v^4 + 111*EulerGamma*v^4 + 171*Log[2] + 12*v^2*Log[2] + 
        57*v^4*Log[2] - 333*Log[Pi] - 36*v^2*Log[Pi] - 111*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 1, 2}, 1 - v]*
       (351 + 333*EulerGamma + 942*v + 550*v^2 + 36*EulerGamma*v^2 + 
        314*v^3 - 37*v^4 + 111*EulerGamma*v^4 + 171*Log[2] + 12*v^2*Log[2] + 
        57*v^4*Log[2] - 333*Log[Pi] - 36*v^2*Log[Pi] - 111*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{2, 0, 0}, 1 - v]*
       (219 + 189*EulerGamma + 498*v + 690*v^2 - 204*EulerGamma*v^2 + 
        166*v^3 - 29*v^4 + 87*EulerGamma*v^4 - 649*Log[2] + 572*v^2*Log[2] - 
        283*v^4*Log[2] - 189*Log[Pi] + 204*v^2*Log[Pi] - 87*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{0, 2, 2}, 1 - v]*
       (219 + 189*EulerGamma - 498*v + 690*v^2 - 204*EulerGamma*v^2 - 
        166*v^3 - 29*v^4 + 87*EulerGamma*v^4 - 575*Log[2] + 108*v^2*Log[2] - 
        181*v^4*Log[2] - 189*Log[Pi] + 204*v^2*Log[Pi] - 87*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 0, 0}, 1 - v]*
       (117 + 27*EulerGamma - 246*v + 262*v^2 - 84*EulerGamma*v^2 - 82*v^3 - 
        11*v^4 + 33*EulerGamma*v^4 - 79*Log[2] + 228*v^2*Log[2] - 
        93*v^4*Log[2] - 27*Log[Pi] + 84*v^2*Log[Pi] - 33*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 2, 2}, 1 - v]*
       (117 + 27*EulerGamma + 246*v + 262*v^2 - 84*EulerGamma*v^2 + 82*v^3 - 
        11*v^4 + 33*EulerGamma*v^4 - 173*Log[2] + 52*v^2*Log[2] - 
        47*v^4*Log[2] - 27*Log[Pi] + 84*v^2*Log[Pi] - 33*v^4*Log[Pi]))/
      (8192*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 0}, 1 - v]*
       (-5 + 105*EulerGamma + 90*v^2 - 5*v^4 + 15*EulerGamma*v^4 + 
        21*Log[2] + 3*v^4*Log[2] - 105*Log[Pi] - 15*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 0}, 1 - v]*
       (-5 + 105*EulerGamma + 90*v^2 - 5*v^4 + 15*EulerGamma*v^4 + 
        21*Log[2] + 3*v^4*Log[2] - 105*Log[Pi] - 15*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 2}, 1 - v]*
       (-5 + 105*EulerGamma + 90*v^2 - 5*v^4 + 15*EulerGamma*v^4 + 
        238*Log[2] + 34*v^4*Log[2] - 105*Log[Pi] - 15*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 2}, 1 - v]*
       (-5 + 105*EulerGamma + 90*v^2 - 5*v^4 + 15*EulerGamma*v^4 + 
        238*Log[2] + 34*v^4*Log[2] - 105*Log[Pi] - 15*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 - I*Sqrt[3], 2, 2}, 1 - v]*
       (-4 + 84*EulerGamma + 72*v^2 - 4*v^4 + 12*EulerGamma*v^4 - 
        133*Log[2] - 19*v^4*Log[2] - 84*Log[Pi] - 12*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 + I*Sqrt[3], 2, 2}, 1 - v]*
       (-4 + 84*EulerGamma + 72*v^2 - 4*v^4 + 12*EulerGamma*v^4 - 
        133*Log[2] - 19*v^4*Log[2] - 84*Log[Pi] - 12*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{0, 0, 1}, 1 - v]*
       (53 - 69*EulerGamma - 18*v + 158*v^2 - 108*EulerGamma*v^2 - 6*v^3 - 
        3*v^4 + 9*EulerGamma*v^4 - 80*Log[2] + 180*v^2*Log[2] - 
        60*v^4*Log[2] + 69*Log[Pi] + 108*v^2*Log[Pi] - 9*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 2, 1}, 1 - v]*
       (53 - 69*EulerGamma + 18*v + 158*v^2 - 108*EulerGamma*v^2 + 6*v^3 - 
        3*v^4 + 9*EulerGamma*v^4 - 80*Log[2] + 180*v^2*Log[2] - 
        60*v^4*Log[2] + 69*Log[Pi] + 108*v^2*Log[Pi] - 9*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (3*GoncharovPolyLog[{1 - I*Sqrt[3], 0, 1}, 
        1 - v]*(-2 + 42*EulerGamma + 36*v^2 - 2*v^4 + 6*EulerGamma*v^4 + 
        35*Log[2] + 5*v^4*Log[2] - 42*Log[Pi] - 6*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (3*GoncharovPolyLog[{1 - I*Sqrt[3], 2, 1}, 
        1 - v]*(-2 + 42*EulerGamma + 36*v^2 - 2*v^4 + 6*EulerGamma*v^4 + 
        35*Log[2] + 5*v^4*Log[2] - 42*Log[Pi] - 6*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) - (3*GoncharovPolyLog[{1 + I*Sqrt[3], 0, 1}, 
        1 - v]*(-2 + 42*EulerGamma + 36*v^2 - 2*v^4 + 6*EulerGamma*v^4 + 
        35*Log[2] + 5*v^4*Log[2] - 42*Log[Pi] - 6*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (3*GoncharovPolyLog[{1 + I*Sqrt[3], 2, 1}, 
        1 - v]*(-2 + 42*EulerGamma + 36*v^2 - 2*v^4 + 6*EulerGamma*v^4 + 
        35*Log[2] + 5*v^4*Log[2] - 42*Log[Pi] - 6*v^4*Log[Pi]))/
      (4096*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{1 - I*Sqrt[3], 0, 0}, 1 - v]*
       (-1 + 21*EulerGamma + 18*v^2 - v^4 + 3*EulerGamma*v^4 - 63*Log[2] - 
        9*v^4*Log[2] - 21*Log[Pi] - 3*v^4*Log[Pi]))/(1024*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0, 0}, 1 - v]*(-1 + 21*EulerGamma + 
        18*v^2 - v^4 + 3*EulerGamma*v^4 - 63*Log[2] - 9*v^4*Log[2] - 
        21*Log[Pi] - 3*v^4*Log[Pi]))/(1024*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0, 0, 2}, 1 - v]*(-73 + 201*EulerGamma - 78*v - 
        134*v^2 + 156*EulerGamma*v^2 - 26*v^3 - v^4 + 3*EulerGamma*v^4 + 
        301*Log[2] - 28*v^2*Log[2] + 71*v^4*Log[2] - 201*Log[Pi] - 
        156*v^2*Log[Pi] - 3*v^4*Log[Pi]))/(8192*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{2, 2, 0}, 1 - v]*(-73 + 201*EulerGamma + 78*v - 
        134*v^2 + 156*EulerGamma*v^2 + 26*v^3 - v^4 + 3*EulerGamma*v^4 - 
        185*Log[2] - 492*v^2*Log[2] + 93*v^4*Log[2] - 201*Log[Pi] - 
        156*v^2*Log[Pi] - 3*v^4*Log[Pi]))/(8192*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 0}, 1 - v]*(28*Pi^2 + 4*Pi^2*v^4 + 
        6*Log[2] - 126*EulerGamma*Log[2] - 108*v^2*Log[2] + 6*v^4*Log[2] - 
        18*EulerGamma*v^4*Log[2] + 315*Log[2]^2 + 45*v^4*Log[2]^2 + 
        126*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi]))/(6144*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 0}, 1 - v]*(28*Pi^2 + 4*Pi^2*v^4 + 
        6*Log[2] - 126*EulerGamma*Log[2] - 108*v^2*Log[2] + 6*v^4*Log[2] - 
        18*EulerGamma*v^4*Log[2] + 315*Log[2]^2 + 45*v^4*Log[2]^2 + 
        126*Log[2]*Log[Pi] + 18*v^4*Log[2]*Log[Pi]))/(6144*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 - I*Sqrt[3], 2}, 1 - v]*(476*Pi^2 + 68*Pi^2*v^4 + 
        30*Log[2] - 630*EulerGamma*Log[2] - 540*v^2*Log[2] + 30*v^4*Log[2] - 
        90*EulerGamma*v^4*Log[2] + 567*Log[2]^2 + 81*v^4*Log[2]^2 + 
        630*Log[2]*Log[Pi] + 90*v^4*Log[2]*Log[Pi]))/(24576*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3], 2}, 1 - v]*(476*Pi^2 + 68*Pi^2*v^4 + 
        30*Log[2] - 630*EulerGamma*Log[2] - 540*v^2*Log[2] + 30*v^4*Log[2] - 
        90*EulerGamma*v^4*Log[2] + 567*Log[2]^2 + 81*v^4*Log[2]^2 + 
        630*Log[2]*Log[Pi] + 90*v^4*Log[2]*Log[Pi]))/(24576*Pi^5*(3 + v^2)) - 
     (v*GoncharovPolyLog[{1}, 1 - v]*(-1204 + 660*EulerGamma - 
        126*EulerGamma^2 + 245*Pi^2 - 260*Log[2] + 60*EulerGamma*Log[2] + 
        314*Log[2]^2 - 660*Log[Pi] + 252*EulerGamma*Log[Pi] - 
        60*Log[2]*Log[Pi] - 126*Log[Pi]^2))/(8192*Pi^5) - 
     (GoncharovPolyLog[{2, 0}, 1 - v]*(17388 - 3924*EulerGamma - 
        2214*EulerGamma^2 + 1201*Pi^2 + 27720*v - 11448*EulerGamma*v + 
        12984*v^2 - 3960*EulerGamma*v^2 - 1080*EulerGamma^2*v^2 - 
        204*Pi^2*v^2 + 9240*v^3 - 3816*EulerGamma*v^3 + 1116*v^4 + 
        396*EulerGamma*v^4 - 594*EulerGamma^2*v^4 + 419*Pi^2*v^4 + 
        5220*Log[2] + 6588*EulerGamma*Log[2] + 16920*v*Log[2] - 
        360*v^2*Log[2] + 6768*EulerGamma*v^2*Log[2] + 5640*v^3*Log[2] - 
        444*v^4*Log[2] + 1332*EulerGamma*v^4*Log[2] - 2694*Log[2]^2 - 
        10200*v^2*Log[2]^2 + 366*v^4*Log[2]^2 + 3924*Log[Pi] + 
        4428*EulerGamma*Log[Pi] + 11448*v*Log[Pi] + 3960*v^2*Log[Pi] + 
        2160*EulerGamma*v^2*Log[Pi] + 3816*v^3*Log[Pi] - 396*v^4*Log[Pi] + 
        1188*EulerGamma*v^4*Log[Pi] - 6588*Log[2]*Log[Pi] - 
        6768*v^2*Log[2]*Log[Pi] - 1332*v^4*Log[2]*Log[Pi] - 2214*Log[Pi]^2 - 
        1080*v^2*Log[Pi]^2 - 594*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{0, 2}, 1 - v]*(17388 - 3924*EulerGamma - 
        2214*EulerGamma^2 + 7681*Pi^2 - 27720*v + 11448*EulerGamma*v + 
        12984*v^2 - 3960*EulerGamma*v^2 - 1080*EulerGamma^2*v^2 + 
        1204*Pi^2*v^2 - 9240*v^3 + 3816*EulerGamma*v^3 + 1116*v^4 + 
        396*EulerGamma*v^4 - 594*EulerGamma^2*v^4 + 2259*Pi^2*v^4 - 
        3732*Log[2] - 5004*EulerGamma*Log[2] + 11592*v*Log[2] - 
        8472*v^2*Log[2] + 432*EulerGamma*v^2*Log[2] + 3864*v^3*Log[2] + 
        492*v^4*Log[2] - 1476*EulerGamma*v^4*Log[2] + 14574*Log[2]^2 + 
        5640*v^2*Log[2]^2 + 3738*v^4*Log[2]^2 + 3924*Log[Pi] + 
        4428*EulerGamma*Log[Pi] - 11448*v*Log[Pi] + 3960*v^2*Log[Pi] + 
        2160*EulerGamma*v^2*Log[Pi] - 3816*v^3*Log[Pi] - 396*v^4*Log[Pi] + 
        1188*EulerGamma*v^4*Log[Pi] + 5004*Log[2]*Log[Pi] - 
        432*v^2*Log[2]*Log[Pi] + 1476*v^4*Log[2]*Log[Pi] - 2214*Log[Pi]^2 - 
        1080*v^2*Log[Pi]^2 - 594*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0, 1}, 1 - v]*(3708 - 972*EulerGamma - 
        378*EulerGamma^2 + 735*Pi^2 - 6360*v + 2664*EulerGamma*v + 2712*v^2 - 
        840*EulerGamma*v^2 - 216*EulerGamma^2*v^2 + 100*Pi^2*v^2 - 2120*v^3 + 
        888*EulerGamma*v^3 + 236*v^4 + 84*EulerGamma*v^4 - 
        126*EulerGamma^2*v^4 + 245*Pi^2*v^4 + 540*Log[2] + 
        180*EulerGamma*Log[2] - 1560*v*Log[2] - 520*v^2*Log[2] + 
        720*EulerGamma*v^2*Log[2] - 520*v^3*Log[2] - 20*v^4*Log[2] + 
        60*EulerGamma*v^4*Log[2] + 942*Log[2]^2 - 456*v^2*Log[2]^2 + 
        314*v^4*Log[2]^2 + 972*Log[Pi] + 756*EulerGamma*Log[Pi] - 
        2664*v*Log[Pi] + 840*v^2*Log[Pi] + 432*EulerGamma*v^2*Log[Pi] - 
        888*v^3*Log[Pi] - 84*v^4*Log[Pi] + 252*EulerGamma*v^4*Log[Pi] - 
        180*Log[2]*Log[Pi] - 720*v^2*Log[2]*Log[Pi] - 60*v^4*Log[2]*Log[Pi] - 
        378*Log[Pi]^2 - 216*v^2*Log[Pi]^2 - 126*v^4*Log[Pi]^2))/
      (16384*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 1}, 1 - v]*
       (3708 - 972*EulerGamma - 378*EulerGamma^2 + 735*Pi^2 + 6360*v - 
        2664*EulerGamma*v + 2712*v^2 - 840*EulerGamma*v^2 - 
        216*EulerGamma^2*v^2 + 100*Pi^2*v^2 + 2120*v^3 - 888*EulerGamma*v^3 + 
        236*v^4 + 84*EulerGamma*v^4 - 126*EulerGamma^2*v^4 + 245*Pi^2*v^4 + 
        540*Log[2] + 180*EulerGamma*Log[2] + 1560*v*Log[2] - 520*v^2*Log[2] + 
        720*EulerGamma*v^2*Log[2] + 520*v^3*Log[2] - 20*v^4*Log[2] + 
        60*EulerGamma*v^4*Log[2] + 942*Log[2]^2 - 456*v^2*Log[2]^2 + 
        314*v^4*Log[2]^2 + 972*Log[Pi] + 756*EulerGamma*Log[Pi] + 
        2664*v*Log[Pi] + 840*v^2*Log[Pi] + 432*EulerGamma*v^2*Log[Pi] + 
        888*v^3*Log[Pi] - 84*v^4*Log[Pi] + 252*EulerGamma*v^4*Log[Pi] - 
        180*Log[2]*Log[Pi] - 720*v^2*Log[2]*Log[Pi] - 60*v^4*Log[2]*Log[Pi] - 
        378*Log[Pi]^2 - 216*v^2*Log[Pi]^2 - 126*v^4*Log[Pi]^2))/
      (16384*Pi^5*(3 + v^2)) + (GoncharovPolyLog[{2, 2}, 1 - v]*
       (-2124 + 1044*EulerGamma + 54*EulerGamma^2 + 1351*Pi^2 - 3816*v + 
        1944*EulerGamma*v - 4536*v^2 + 3096*EulerGamma*v^2 - 
        648*EulerGamma^2*v^2 + 620*Pi^2*v^2 - 1272*v^3 + 648*EulerGamma*v^3 - 
        252*v^4 - 108*EulerGamma*v^4 + 162*EulerGamma^2*v^4 + 149*Pi^2*v^4 - 
        1212*Log[2] - 2628*EulerGamma*Log[2] - 4824*v*Log[2] - 
        4584*v^2*Log[2] + 720*EulerGamma*v^2*Log[2] - 1608*v^3*Log[2] + 
        228*v^4*Log[2] - 684*EulerGamma*v^4*Log[2] + 3738*Log[2]^2 + 
        2232*v^2*Log[2]^2 + 126*v^4*Log[2]^2 - 1044*Log[Pi] - 
        108*EulerGamma*Log[Pi] - 1944*v*Log[Pi] - 3096*v^2*Log[Pi] + 
        1296*EulerGamma*v^2*Log[Pi] - 648*v^3*Log[Pi] + 108*v^4*Log[Pi] - 
        324*EulerGamma*v^4*Log[Pi] + 2628*Log[2]*Log[Pi] - 
        720*v^2*Log[2]*Log[Pi] + 684*v^4*Log[2]*Log[Pi] + 54*Log[Pi]^2 - 
        648*v^2*Log[Pi]^2 + 162*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0, 0}, 1 - v]*(-2124 + 1044*EulerGamma + 
        54*EulerGamma^2 + 55*Pi^2 + 3816*v - 1944*EulerGamma*v - 4536*v^2 + 
        3096*EulerGamma*v^2 - 648*EulerGamma^2*v^2 - 20*Pi^2*v^2 + 1272*v^3 - 
        648*EulerGamma*v^3 - 252*v^4 - 108*EulerGamma*v^4 + 
        162*EulerGamma^2*v^4 + 37*Pi^2*v^4 - 3492*Log[2] - 
        540*EulerGamma*Log[2] + 6840*v*Log[2] - 9336*v^2*Log[2] + 
        3600*EulerGamma*v^2*Log[2] + 2280*v^3*Log[2] + 348*v^4*Log[2] - 
        1044*EulerGamma*v^4*Log[2] + 1014*Log[2]^2 - 4968*v^2*Log[2]^2 + 
        1602*v^4*Log[2]^2 - 1044*Log[Pi] - 108*EulerGamma*Log[Pi] + 
        1944*v*Log[Pi] - 3096*v^2*Log[Pi] + 1296*EulerGamma*v^2*Log[Pi] + 
        648*v^3*Log[Pi] + 108*v^4*Log[Pi] - 324*EulerGamma*v^4*Log[Pi] + 
        540*Log[2]*Log[Pi] - 3600*v^2*Log[2]*Log[Pi] + 
        1044*v^4*Log[2]*Log[Pi] + 54*Log[Pi]^2 - 648*v^2*Log[Pi]^2 + 
        162*v^4*Log[Pi]^2))/(98304*Pi^5*(3 + v^2)) + 
     (GoncharovPolyLog[{2}, 1 - v]*(-11412 + 5940*EulerGamma - 
        810*EulerGamma^2 - 162*EulerGamma^3 + 2279*Pi^2 + 
        2289*EulerGamma*Pi^2 - 18648*v + 11016*EulerGamma*v - 
        2268*EulerGamma^2*v + 6330*Pi^2*v - 6360*v^2 + 2952*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 - 216*EulerGamma^3*v^2 + 2962*Pi^2*v^2 + 
        684*EulerGamma*Pi^2*v^2 - 6216*v^3 + 3672*EulerGamma*v^3 - 
        756*EulerGamma^2*v^3 + 2110*Pi^2*v^3 - 852*v^4 + 324*EulerGamma*v^4 + 
        54*EulerGamma^2*v^4 - 54*EulerGamma^3*v^4 - 233*Pi^2*v^4 + 
        699*EulerGamma*Pi^2*v^4 + 5508*Log[2] - 684*EulerGamma*Log[2] - 
        1242*EulerGamma^2*Log[2] - 3377*Pi^2*Log[2] + 5688*v*Log[2] - 
        2376*EulerGamma*v*Log[2] + 7080*v^2*Log[2] - 3528*EulerGamma*v^2*
         Log[2] + 216*EulerGamma^2*v^2*Log[2] - 1572*Pi^2*v^2*Log[2] + 
        1896*v^3*Log[2] - 792*EulerGamma*v^3*Log[2] + 468*v^4*Log[2] + 
        180*EulerGamma*v^4*Log[2] - 270*EulerGamma^2*v^4*Log[2] - 
        979*Pi^2*v^4*Log[2] + 3294*Log[2]^2 + 5778*EulerGamma*Log[2]^2 + 
        10836*v*Log[2]^2 + 3348*v^2*Log[2]^2 + 2952*EulerGamma*v^2*Log[2]^2 + 
        3612*v^3*Log[2]^2 - 402*v^4*Log[2]^2 + 1206*EulerGamma*v^4*Log[2]^2 - 
        4750*Log[2]^3 - 5368*v^2*Log[2]^3 - 682*v^4*Log[2]^3 - 5940*Log[Pi] + 
        1620*EulerGamma*Log[Pi] + 486*EulerGamma^2*Log[Pi] - 
        2289*Pi^2*Log[Pi] - 11016*v*Log[Pi] + 4536*EulerGamma*v*Log[Pi] - 
        2952*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] + 
        648*EulerGamma^2*v^2*Log[Pi] - 684*Pi^2*v^2*Log[Pi] - 
        3672*v^3*Log[Pi] + 1512*EulerGamma*v^3*Log[Pi] - 324*v^4*Log[Pi] - 
        108*EulerGamma*v^4*Log[Pi] + 162*EulerGamma^2*v^4*Log[Pi] - 
        699*Pi^2*v^4*Log[Pi] + 684*Log[2]*Log[Pi] + 2484*EulerGamma*Log[2]*
         Log[Pi] + 2376*v*Log[2]*Log[Pi] + 3528*v^2*Log[2]*Log[Pi] - 
        432*EulerGamma*v^2*Log[2]*Log[Pi] + 792*v^3*Log[2]*Log[Pi] - 
        180*v^4*Log[2]*Log[Pi] + 540*EulerGamma*v^4*Log[2]*Log[Pi] - 
        5778*Log[2]^2*Log[Pi] - 2952*v^2*Log[2]^2*Log[Pi] - 
        1206*v^4*Log[2]^2*Log[Pi] - 810*Log[Pi]^2 - 486*EulerGamma*
         Log[Pi]^2 - 2268*v*Log[Pi]^2 - 108*v^2*Log[Pi]^2 - 
        648*EulerGamma*v^2*Log[Pi]^2 - 756*v^3*Log[Pi]^2 + 54*v^4*Log[Pi]^2 - 
        162*EulerGamma*v^4*Log[Pi]^2 - 1242*Log[2]*Log[Pi]^2 + 
        216*v^2*Log[2]*Log[Pi]^2 - 270*v^4*Log[2]*Log[Pi]^2 + 162*Log[Pi]^3 + 
        216*v^2*Log[Pi]^3 + 54*v^4*Log[Pi]^3 - 12540*Zeta[3] - 
        2832*v^2*Zeta[3] - 4116*v^4*Zeta[3]))/(98304*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{0}, 1 - v]*(-11412 + 5940*EulerGamma - 
        810*EulerGamma^2 - 162*EulerGamma^3 + 487*Pi^2 + 
        177*EulerGamma*Pi^2 + 18648*v - 11016*EulerGamma*v + 
        2268*EulerGamma^2*v - 1146*Pi^2*v - 6360*v^2 + 2952*EulerGamma*v^2 - 
        108*EulerGamma^2*v^2 - 216*EulerGamma^3*v^2 + 722*Pi^2*v^2 - 
        84*EulerGamma*Pi^2*v^2 + 6216*v^3 - 3672*EulerGamma*v^3 + 
        756*EulerGamma^2*v^3 - 382*Pi^2*v^3 - 852*v^4 + 324*EulerGamma*v^4 + 
        54*EulerGamma^2*v^4 - 54*EulerGamma^3*v^4 - 41*Pi^2*v^4 + 
        123*EulerGamma*Pi^2*v^4 - 9756*Log[2] + 2196*EulerGamma*Log[2] + 
        918*EulerGamma^2*Log[2] - 409*Pi^2*Log[2] + 18216*v*Log[2] - 
        7128*EulerGamma*v*Log[2] - 1368*v^2*Log[2] - 2664*EulerGamma*v^2*
         Log[2] + 1944*EulerGamma^2*v^2*Log[2] + 188*Pi^2*v^2*Log[2] + 
        6072*v^3*Log[2] - 2376*EulerGamma*v^3*Log[2] - 396*v^4*Log[2] - 
        108*EulerGamma*v^4*Log[2] + 162*EulerGamma^2*v^4*Log[2] - 
        283*Pi^2*v^4*Log[2] - 450*Log[2]^2 - 1566*EulerGamma*Log[2]^2 + 
        3708*v*Log[2]^2 + 7332*v^2*Log[2]^2 - 5688*EulerGamma*v^2*Log[2]^2 + 
        1236*v^3*Log[2]^2 - 66*v^4*Log[2]^2 + 198*EulerGamma*v^4*Log[2]^2 + 
        706*Log[2]^3 + 5448*v^2*Log[2]^3 - 666*v^4*Log[2]^3 - 5940*Log[Pi] + 
        1620*EulerGamma*Log[Pi] + 486*EulerGamma^2*Log[Pi] - 
        177*Pi^2*Log[Pi] + 11016*v*Log[Pi] - 4536*EulerGamma*v*Log[Pi] - 
        2952*v^2*Log[Pi] + 216*EulerGamma*v^2*Log[Pi] + 
        648*EulerGamma^2*v^2*Log[Pi] + 84*Pi^2*v^2*Log[Pi] + 
        3672*v^3*Log[Pi] - 1512*EulerGamma*v^3*Log[Pi] - 324*v^4*Log[Pi] - 
        108*EulerGamma*v^4*Log[Pi] + 162*EulerGamma^2*v^4*Log[Pi] - 
        123*Pi^2*v^4*Log[Pi] - 2196*Log[2]*Log[Pi] - 1836*EulerGamma*Log[2]*
         Log[Pi] + 7128*v*Log[2]*Log[Pi] + 2664*v^2*Log[2]*Log[Pi] - 
        3888*EulerGamma*v^2*Log[2]*Log[Pi] + 2376*v^3*Log[2]*Log[Pi] + 
        108*v^4*Log[2]*Log[Pi] - 324*EulerGamma*v^4*Log[2]*Log[Pi] + 
        1566*Log[2]^2*Log[Pi] + 5688*v^2*Log[2]^2*Log[Pi] - 
        198*v^4*Log[2]^2*Log[Pi] - 810*Log[Pi]^2 - 486*EulerGamma*Log[Pi]^2 + 
        2268*v*Log[Pi]^2 - 108*v^2*Log[Pi]^2 - 648*EulerGamma*v^2*Log[Pi]^2 + 
        756*v^3*Log[Pi]^2 + 54*v^4*Log[Pi]^2 - 162*EulerGamma*v^4*Log[Pi]^2 + 
        918*Log[2]*Log[Pi]^2 + 1944*v^2*Log[2]*Log[Pi]^2 + 
        162*v^4*Log[2]*Log[Pi]^2 + 162*Log[Pi]^3 + 216*v^2*Log[Pi]^3 + 
        54*v^4*Log[Pi]^3 - 924*Zeta[3] + 240*v^2*Zeta[3] - 372*v^4*Zeta[3]))/
      (98304*Pi^5*(3 + v^2)) - (GoncharovPolyLog[{1 - I*Sqrt[3]}, 1 - v]*
       (-Pi^2 + 21*EulerGamma*Pi^2 + 18*Pi^2*v^2 - Pi^2*v^4 + 
        3*EulerGamma*Pi^2*v^4 - 14*Pi^2*Log[2] - 2*Pi^2*v^4*Log[2] + 
        3*Log[2]^2 - 63*EulerGamma*Log[2]^2 - 54*v^2*Log[2]^2 + 
        3*v^4*Log[2]^2 - 9*EulerGamma*v^4*Log[2]^2 + 147*Log[2]^3 + 
        21*v^4*Log[2]^3 - 21*Pi^2*Log[Pi] - 3*Pi^2*v^4*Log[Pi] + 
        63*Log[2]^2*Log[Pi] + 9*v^4*Log[2]^2*Log[Pi] - 147*Zeta[3] - 
        21*v^4*Zeta[3]))/(6144*Pi^5*(3 + v^2)) - 
     (GoncharovPolyLog[{1 + I*Sqrt[3]}, 1 - v]*(-Pi^2 + 21*EulerGamma*Pi^2 + 
        18*Pi^2*v^2 - Pi^2*v^4 + 3*EulerGamma*Pi^2*v^4 - 14*Pi^2*Log[2] - 
        2*Pi^2*v^4*Log[2] + 3*Log[2]^2 - 63*EulerGamma*Log[2]^2 - 
        54*v^2*Log[2]^2 + 3*v^4*Log[2]^2 - 9*EulerGamma*v^4*Log[2]^2 + 
        147*Log[2]^3 + 21*v^4*Log[2]^3 - 21*Pi^2*Log[Pi] - 
        3*Pi^2*v^4*Log[Pi] + 63*Log[2]^2*Log[Pi] + 9*v^4*Log[2]^2*Log[Pi] - 
        147*Zeta[3] - 21*v^4*Zeta[3]))/(6144*Pi^5*(3 + v^2)) - 
     (79920*Pi^2 - 24120*EulerGamma*Pi^2 - 5940*EulerGamma^2*Pi^2 + 
       1262*Pi^4 + 615600*v - 356400*EulerGamma*v + 87480*EulerGamma^2*v - 
       9720*EulerGamma^3*v - 181620*Pi^2*v + 73980*EulerGamma*Pi^2*v + 
       57120*Pi^2*v^2 - 18000*EulerGamma*Pi^2*v^2 - 4320*EulerGamma^2*Pi^2*
        v^2 + 80*Pi^4*v^2 + 205200*v^3 - 118800*EulerGamma*v^3 + 
       29160*EulerGamma^2*v^3 - 3240*EulerGamma^3*v^3 - 60540*Pi^2*v^3 + 
       24660*EulerGamma*Pi^2*v^3 + 5040*Pi^2*v^4 + 1800*EulerGamma*Pi^2*v^4 - 
       2700*EulerGamma^2*Pi^2*v^4 + 626*Pi^4*v^4 + 342360*Log[2] - 
       178200*EulerGamma*Log[2] + 24300*EulerGamma^2*Log[2] + 
       4860*EulerGamma^3*Log[2] + 33630*Pi^2*Log[2] + 18450*EulerGamma*Pi^2*
        Log[2] + 153360*v*Log[2] - 19440*EulerGamma*v*Log[2] - 
       9720*EulerGamma^2*v*Log[2] - 113580*Pi^2*v*Log[2] + 
       190800*v^2*Log[2] - 88560*EulerGamma*v^2*Log[2] + 
       3240*EulerGamma^2*v^2*Log[2] + 6480*EulerGamma^3*v^2*Log[2] + 
       14340*Pi^2*v^2*Log[2] + 19800*EulerGamma*Pi^2*v^2*Log[2] + 
       51120*v^3*Log[2] - 6480*EulerGamma*v^3*Log[2] - 
       3240*EulerGamma^2*v^3*Log[2] - 37860*Pi^2*v^3*Log[2] + 
       25560*v^4*Log[2] - 9720*EulerGamma*v^4*Log[2] - 
       1620*EulerGamma^2*v^4*Log[2] + 1620*EulerGamma^3*v^4*Log[2] - 
       2370*Pi^2*v^4*Log[2] + 7110*EulerGamma*Pi^2*v^4*Log[2] + 
       324540*Log[2]^2 - 81540*EulerGamma*Log[2]^2 - 28350*EulerGamma^2*
        Log[2]^2 - 12315*Pi^2*Log[2]^2 - 253800*v*Log[2]^2 + 
       126360*EulerGamma*v*Log[2]^2 + 109080*v^2*Log[2]^2 + 
       33480*EulerGamma*v^2*Log[2]^2 - 48600*EulerGamma^2*v^2*Log[2]^2 - 
       22620*Pi^2*v^2*Log[2]^2 - 84600*v^3*Log[2]^2 + 
       42120*EulerGamma*v^3*Log[2]^2 + 15660*v^4*Log[2]^2 + 
       4860*EulerGamma*v^4*Log[2]^2 - 7290*EulerGamma^2*v^4*Log[2]^2 - 
       2865*Pi^2*v^4*Log[2]^2 + 58860*Log[2]^3 + 53460*EulerGamma*Log[2]^3 - 
       121320*v*Log[2]^3 - 95640*v^2*Log[2]^3 + 121680*EulerGamma*v^2*
        Log[2]^3 - 40440*v^3*Log[2]^3 - 2580*v^4*Log[2]^3 + 
       7740*EulerGamma*v^4*Log[2]^3 - 32025*Log[2]^4 - 101700*v^2*Log[2]^4 + 
       1125*v^4*Log[2]^4 + 24120*Pi^2*Log[Pi] + 11880*EulerGamma*Pi^2*
        Log[Pi] + 356400*v*Log[Pi] - 174960*EulerGamma*v*Log[Pi] + 
       29160*EulerGamma^2*v*Log[Pi] - 73980*Pi^2*v*Log[Pi] + 
       18000*Pi^2*v^2*Log[Pi] + 8640*EulerGamma*Pi^2*v^2*Log[Pi] + 
       118800*v^3*Log[Pi] - 58320*EulerGamma*v^3*Log[Pi] + 
       9720*EulerGamma^2*v^3*Log[Pi] - 24660*Pi^2*v^3*Log[Pi] - 
       1800*Pi^2*v^4*Log[Pi] + 5400*EulerGamma*Pi^2*v^4*Log[Pi] + 
       178200*Log[2]*Log[Pi] - 48600*EulerGamma*Log[2]*Log[Pi] - 
       14580*EulerGamma^2*Log[2]*Log[Pi] - 18450*Pi^2*Log[2]*Log[Pi] + 
       19440*v*Log[2]*Log[Pi] + 19440*EulerGamma*v*Log[2]*Log[Pi] + 
       88560*v^2*Log[2]*Log[Pi] - 6480*EulerGamma*v^2*Log[2]*Log[Pi] - 
       19440*EulerGamma^2*v^2*Log[2]*Log[Pi] - 19800*Pi^2*v^2*Log[2]*
        Log[Pi] + 6480*v^3*Log[2]*Log[Pi] + 6480*EulerGamma*v^3*Log[2]*
        Log[Pi] + 9720*v^4*Log[2]*Log[Pi] + 3240*EulerGamma*v^4*Log[2]*
        Log[Pi] - 4860*EulerGamma^2*v^4*Log[2]*Log[Pi] - 
       7110*Pi^2*v^4*Log[2]*Log[Pi] + 81540*Log[2]^2*Log[Pi] + 
       56700*EulerGamma*Log[2]^2*Log[Pi] - 126360*v*Log[2]^2*Log[Pi] - 
       33480*v^2*Log[2]^2*Log[Pi] + 97200*EulerGamma*v^2*Log[2]^2*Log[Pi] - 
       42120*v^3*Log[2]^2*Log[Pi] - 4860*v^4*Log[2]^2*Log[Pi] + 
       14580*EulerGamma*v^4*Log[2]^2*Log[Pi] - 53460*Log[2]^3*Log[Pi] - 
       121680*v^2*Log[2]^3*Log[Pi] - 7740*v^4*Log[2]^3*Log[Pi] - 
       5940*Pi^2*Log[Pi]^2 + 87480*v*Log[Pi]^2 - 29160*EulerGamma*v*
        Log[Pi]^2 - 4320*Pi^2*v^2*Log[Pi]^2 + 29160*v^3*Log[Pi]^2 - 
       9720*EulerGamma*v^3*Log[Pi]^2 - 2700*Pi^2*v^4*Log[Pi]^2 + 
       24300*Log[2]*Log[Pi]^2 + 14580*EulerGamma*Log[2]*Log[Pi]^2 - 
       9720*v*Log[2]*Log[Pi]^2 + 3240*v^2*Log[2]*Log[Pi]^2 + 
       19440*EulerGamma*v^2*Log[2]*Log[Pi]^2 - 3240*v^3*Log[2]*Log[Pi]^2 - 
       1620*v^4*Log[2]*Log[Pi]^2 + 4860*EulerGamma*v^4*Log[2]*Log[Pi]^2 - 
       28350*Log[2]^2*Log[Pi]^2 - 48600*v^2*Log[2]^2*Log[Pi]^2 - 
       7290*v^4*Log[2]^2*Log[Pi]^2 + 9720*v*Log[Pi]^3 + 3240*v^3*Log[Pi]^3 - 
       4860*Log[2]*Log[Pi]^3 - 6480*v^2*Log[2]*Log[Pi]^3 - 
       1620*v^4*Log[2]*Log[Pi]^3 + 178560*Zeta[3] + 34560*EulerGamma*
        Zeta[3] - 403920*v*Zeta[3] + 132480*v^2*Zeta[3] + 
       34560*EulerGamma*v^2*Zeta[3] - 134640*v^3*Zeta[3] - 
       11520*v^4*Zeta[3] + 34560*EulerGamma*v^4*Zeta[3] - 
       41400*Log[2]*Zeta[3] - 76320*v^2*Log[2]*Zeta[3] - 
       57960*v^4*Log[2]*Zeta[3] - 34560*Log[Pi]*Zeta[3] - 
       34560*v^2*Log[Pi]*Zeta[3] - 34560*v^4*Log[Pi]*Zeta[3])/
      (2949120*Pi^5*(3 + v^2)))};

Print["Variable rho11MSbar (rho11OnShell) and rho21MSbar (rho21OnShell) correspond to $\\rho_{1, 1}$ and $\\rho_{2, 1}$ in $\\overline{\\text{MS}}$ (on-shell) $m_{Q}$ renormalization scheme defined in the Letter, respectively."];
Print["Variable alpha, beta, and integralRe correspond to $\\alpha_{k}$, $\\beta_{k}$, and $\\Re I_{k}$, respectively."];

